Symmetric point 4-point functions at one loop in QCD

We evaluate the quartic ghost and quark Green's functions as well as the gluon-ghost, gluon-quark and ghost-quark 4-point functions of Quantum Chromodynamics at one loop at the fully symmetric point in a linear covariant gauge. Similar expressions for the analogous Green's functions in Quantum Electrodynamics are also provided.

==> anc/qcdfourpt.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

               Electronic version of the 4-point functions including 
                        projection matrices and tensor basis

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

Nc is the number of colours.
Nf is the number of massless quarks (or electrons in QED).
phi1 is Phi_1.
ln(x) is the natural logarithm.
d_ is the Kronecker delta symbol.

Results or expressions for Quantum Electrodynamics have the label qed appended.

a is the renormalized MSbar coupling constant.
al is the renormalized MSbar gauge parameter.

Adjoint colour indices are A1, A2, A3 and A4.
Colour matrix spinor indices are I, J, K and L.
Flavour indices are i, j, k and l.
Lorentz indices are m1, m2 and m3. 
Gamma matrix spinor indices are alpha, beta, gamma, delta.
The colour group generator is denoted by T.
ff4 is the product of two structure constants and defined in equation (2.6).
The generalized gamma-matrices are gn with g corresponding to one gamma matrix.

The label proj**n indicates the n th tensor of the basis for the ** 4-point 
function.

In the projection matrices the notation is that the elements of the projection
matrix are mat**(m,n) where m and n label the row and column. In the case of
the gluon-quark projection matrix the label aaqq is apended with g1, g3 or g5
to distinguish the three partitions. The elements are labelled with respect to
the size of each partition. For the labelling of the elements of the full 
projection matrix 36 needs to be added to labels of the g3 partition and 67 to
that of the g5 partition.  

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Quartic quark 4-point function 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

   sumgraphqqqq =

     + projqqqq1*a*(
          - 171/640
          + 9/640*Nc^(-2)
          - 9/320*al*Nc^(-2)
          + 171/320*al
          + 9/640*al^2*Nc^(-2)
          - 171/640*al^2
          + 3537/12800*ln(4/3)
          + 27/50*ln(4/3)*Nc^(-2)
          - 81/3200*ln(4/3)*al*Nc^(-2)
          + 243/6400*ln(4/3)*al
          - 297/3200*ln(4/3)*al^2*Nc^(-2)
          - 423/12800*ln(4/3)*al^2
          + 4527/25600*phi1(9/16,9/16)
          - 3717/102400*phi1(9/16,9/16)*Nc^(-2)
          - 2133/51200*phi1(9/16,9/16)*al*Nc^(-2)
          - 297/12800*phi1(9/16,9/16)*al
          - 1017/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          - 1233/25600*phi1(9/16,9/16)*al^2
          - 351/2048*phi1(3/4,3/4)
          - 27/512*phi1(3/4,3/4)*Nc^(-2)
          + 9/512*phi1(3/4,3/4)*al*Nc^(-2)
          - 189/1024*phi1(3/4,3/4)*al
          + 297/2048*phi1(3/4,3/4)*al^2
          )

     + projqqqq2*a*(
          - 9/320*Nc^(-1)
          + 9/32*Nc
          + 9/160*al*Nc^(-1)
          - 9/16*al*Nc
          - 9/320*al^2*Nc^(-1)
          + 9/32*al^2*Nc
          - 27/25*ln(4/3)*Nc^(-1)
          + 135/512*ln(4/3)*Nc
          + 81/1600*ln(4/3)*al*Nc^(-1)
          - 81/1280*ln(4/3)*al*Nc
          + 297/1600*ln(4/3)*al^2*Nc^(-1)
          - 153/2560*ln(4/3)*al^2*Nc
          + 3717/51200*phi1(9/16,9/16)*Nc^(-1)
          - 873/4096*phi1(9/16,9/16)*Nc
          + 2133/25600*phi1(9/16,9/16)*al*Nc^(-1)
          - 189/10240*phi1(9/16,9/16)*al*Nc
          + 1017/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          + 783/20480*phi1(9/16,9/16)*al^2*Nc
          + 27/256*phi1(3/4,3/4)*Nc^(-1)
          + 243/2048*phi1(3/4,3/4)*Nc
          - 9/256*phi1(3/4,3/4)*al*Nc^(-1)
          + 207/1024*phi1(3/4,3/4)*al*Nc
          - 297/2048*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq3*a*(
          - 27/128
          + 27/64*al
          - 27/128*al^2
          + 513/1280*ln(4/3)
          + 9/16*ln(4/3)*Nc^(-2)
          - 9/20*ln(4/3)*al*Nc^(-2)
          - 9/40*ln(4/3)*al
          - 9/80*ln(4/3)*al^2*Nc^(-2)
          - 9/256*ln(4/3)*al^2
          + 2349/20480*phi1(9/16,9/16)
          + 27/512*phi1(9/16,9/16)*Nc^(-2)
          + 27/1280*phi1(9/16,9/16)*al*Nc^(-2)
          + 513/10240*phi1(9/16,9/16)*al
          - 9/2560*phi1(9/16,9/16)*al^2*Nc^(-2)
          - 171/4096*phi1(9/16,9/16)*al^2
          - 45/1024*phi1(3/4,3/4)
          - 45/256*phi1(3/4,3/4)*al
          + 117/1024*phi1(3/4,3/4)*al^2
          )

     + projqqqq4*a*(
          + 27/128*Nc
          - 27/64*al*Nc
          + 27/128*al^2*Nc
          - 9/8*ln(4/3)*Nc^(-1)
          + 207/1280*ln(4/3)*Nc
          + 9/10*ln(4/3)*al*Nc^(-1)
          - 9/40*ln(4/3)*al*Nc
          + 9/40*ln(4/3)*al^2*Nc^(-1)
          - 99/1280*ln(4/3)*al^2*Nc
          - 27/256*phi1(9/16,9/16)*Nc^(-1)
          - 1269/20480*phi1(9/16,9/16)*Nc
          - 27/640*phi1(9/16,9/16)*al*Nc^(-1)
          - 297/10240*phi1(9/16,9/16)*al*Nc
          + 9/1280*phi1(9/16,9/16)*al^2*Nc^(-1)
          + 783/20480*phi1(9/16,9/16)*al^2*Nc
          + 45/1024*phi1(3/4,3/4)*Nc
          + 45/256*phi1(3/4,3/4)*al*Nc
          - 117/1024*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq5*a*(
          - 9/160
          + 9/640*Nc^(-2)
          - 9/320*al*Nc^(-2)
          + 9/80*al
          + 9/640*al^2*Nc^(-2)
          - 9/160*al^2
          + 5607/12800*ln(4/3)
          + 441/400*ln(4/3)*Nc^(-2)
          - 1521/3200*ln(4/3)*al*Nc^(-2)
          - 1197/6400*ln(4/3)*al
          - 657/3200*ln(4/3)*al^2*Nc^(-2)
          - 1413/12800*ln(4/3)*al^2
          + 11763/102400*phi1(9/16,9/16)
          + 1683/102400*phi1(9/16,9/16)*Nc^(-2)
          - 1053/51200*phi1(9/16,9/16)*al*Nc^(-2)
          - 2673/51200*phi1(9/16,9/16)*al
          - 1377/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          - 1017/102400*phi1(9/16,9/16)*al^2
          - 261/2048*phi1(3/4,3/4)
          - 27/512*phi1(3/4,3/4)*Nc^(-2)
          + 9/512*phi1(3/4,3/4)*al*Nc^(-2)
          - 9/1024*phi1(3/4,3/4)*al
          + 63/2048*phi1(3/4,3/4)*al^2
          )

     + projqqqq6*a*(
          - 9/320*Nc^(-1)
          + 9/128*Nc
          + 9/160*al*Nc^(-1)
          - 9/64*al*Nc
          - 9/320*al^2*Nc^(-1)
          + 9/128*al^2*Nc
          - 441/200*ln(4/3)*Nc^(-1)
          + 1701/2560*ln(4/3)*Nc
          + 1521/1600*ln(4/3)*al*Nc^(-1)
          - 369/1280*ln(4/3)*al*Nc
          + 657/1600*ln(4/3)*al^2*Nc^(-1)
          - 243/2560*ln(4/3)*al^2*Nc
          - 1683/51200*phi1(9/16,9/16)*Nc^(-1)
          - 63/640*phi1(9/16,9/16)*Nc
          + 1053/25600*phi1(9/16,9/16)*al*Nc^(-1)
          + 81/2560*phi1(9/16,9/16)*al*Nc
          + 1377/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 9/2560*phi1(9/16,9/16)*al^2*Nc
          + 27/256*phi1(3/4,3/4)*Nc^(-1)
          + 153/2048*phi1(3/4,3/4)*Nc
          - 9/256*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/1024*phi1(3/4,3/4)*al*Nc
          - 63/2048*phi1(3/4,3/4)*al^2*Nc
          )

      + projqqqq7*a*(
          - 27/640
          - 27/640*Nc^(-2)
          + 27/320*al*Nc^(-2)
          + 27/320*al
          - 27/640*al^2*Nc^(-2)
          - 27/640*al^2
          - 189/3200*ln(4/3)
          - 27/1600*ln(4/3)*Nc^(-2)
          + 243/3200*ln(4/3)*al*Nc^(-2)
          + 189/1600*ln(4/3)*al
          - 189/3200*ln(4/3)*al^2*Nc^(-2)
          - 189/3200*ln(4/3)*al^2
          + 1971/102400*phi1(9/16,9/16)
          - 3969/102400*phi1(9/16,9/16)*Nc^(-2)
          + 999/51200*phi1(9/16,9/16)*al*Nc^(-2)
          - 1971/51200*phi1(9/16,9/16)*al
          + 1971/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 1971/102400*phi1(9/16,9/16)*al^2
          + 27/512*phi1(3/4,3/4)*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al*Nc^(-2)
          )

      + projqqqq8*a*(
          + 27/320*Nc^(-1)
          - 27/160*al*Nc^(-1)
          + 27/320*al^2*Nc^(-1)
          + 27/800*ln(4/3)*Nc^(-1)
          + 27/640*ln(4/3)*Nc
          - 243/1600*ln(4/3)*al*Nc^(-1)
          - 27/640*ln(4/3)*al*Nc
          + 189/1600*ln(4/3)*al^2*Nc^(-1)
          + 3969/51200*phi1(9/16,9/16)*Nc^(-1)
          - 297/5120*phi1(9/16,9/16)*Nc
          - 999/25600*phi1(9/16,9/16)*al*Nc^(-1)
          + 297/5120*phi1(9/16,9/16)*al*Nc
          - 1971/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 27/256*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc
          + 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*al*Nc
          )

     + projqqqq9*a*(
          - 81/640*Nc
          + 81/320*al*Nc
          - 81/640*al^2*Nc
          - 1449/6400*ln(4/3)*Nc
          + 81/800*ln(4/3)*al*Nc
          - 99/6400*ln(4/3)*al^2*Nc
          + 21843/102400*phi1(9/16,9/16)*Nc
          - 4293/51200*phi1(9/16,9/16)*al*Nc
          - 657/102400*phi1(9/16,9/16)*al^2*Nc
          - 207/1024*phi1(3/4,3/4)*Nc
          - 9/256*phi1(3/4,3/4)*al*Nc
          + 63/1024*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq10*a*(
          + 81/640
          - 81/320*al
          + 81/640*al^2
          + 1449/6400*ln(4/3)
          - 81/800*ln(4/3)*al
          + 99/6400*ln(4/3)*al^2
          - 21843/102400*phi1(9/16,9/16)
          + 4293/51200*phi1(9/16,9/16)*al
          + 657/102400*phi1(9/16,9/16)*al^2
          + 207/1024*phi1(3/4,3/4)
          + 9/256*phi1(3/4,3/4)*al
          - 63/1024*phi1(3/4,3/4)*al^2
          )

     + projqqqq11*a*(
          - 9/320*Nc^(-1)
          - 9/160*Nc
          + 9/160*al*Nc^(-1)
          + 9/80*al*Nc
          - 9/320*al^2*Nc^(-1)
          - 9/160*al^2*Nc
          + 9/200*ln(4/3)*Nc^(-1)
          - 1593/12800*ln(4/3)*Nc
          - 1359/1600*ln(4/3)*al*Nc^(-1)
          + 1683/6400*ln(4/3)*al*Nc
          - 63/1600*ln(4/3)*al^2*Nc^(-1)
          + 27/12800*ln(4/3)*al^2*Nc
          + 9117/51200*phi1(9/16,9/16)*Nc^(-1)
          + 6363/102400*phi1(9/16,9/16)*Nc
          + 3213/25600*phi1(9/16,9/16)*al*Nc^(-1)
          - 3753/51200*phi1(9/16,9/16)*al*Nc
          + 657/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 657/102400*phi1(9/16,9/16)*al^2*Nc
          + 27/256*phi1(3/4,3/4)*Nc^(-1)
          - 261/2048*phi1(3/4,3/4)*Nc
          - 9/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 9/1024*phi1(3/4,3/4)*al*Nc
          + 63/2048*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq12*a*(
          + 9/128
          + 9/640*Nc^(-2)
          - 9/320*al*Nc^(-2)
          - 9/64*al
          + 9/640*al^2*Nc^(-2)
          + 9/128*al^2
          + 261/2560*ln(4/3)
          - 9/400*ln(4/3)*Nc^(-2)
          + 1359/3200*ln(4/3)*al*Nc^(-2)
          + 207/1280*ln(4/3)*al
          + 63/3200*ln(4/3)*al^2*Nc^(-2)
          + 9/512*ln(4/3)*al^2
          - 387/2560*phi1(9/16,9/16)
          - 9117/102400*phi1(9/16,9/16)*Nc^(-2)
          - 3213/51200*phi1(9/16,9/16)*al*Nc^(-2)
          + 27/2560*phi1(9/16,9/16)*al
          - 657/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 153/2048*phi1(3/4,3/4)
          - 27/512*phi1(3/4,3/4)*Nc^(-2)
          + 9/512*phi1(3/4,3/4)*al*Nc^(-2)
          + 27/1024*phi1(3/4,3/4)*al
          - 63/2048*phi1(3/4,3/4)*al^2
          )

     + projqqqq13*a*(
          + 9/320*Nc^(-1)
          - 9/128*Nc
          - 9/160*al*Nc^(-1)
          + 9/64*al*Nc
          + 9/320*al^2*Nc^(-1)
          - 9/128*al^2*Nc
          - 9/200*ln(4/3)*Nc^(-1)
          - 261/2560*ln(4/3)*Nc
          + 1359/1600*ln(4/3)*al*Nc^(-1)
          - 207/1280*ln(4/3)*al*Nc
          + 63/1600*ln(4/3)*al^2*Nc^(-1)
          - 9/512*ln(4/3)*al^2*Nc
          - 9117/51200*phi1(9/16,9/16)*Nc^(-1)
          + 387/2560*phi1(9/16,9/16)*Nc
          - 3213/25600*phi1(9/16,9/16)*al*Nc^(-1)
          - 27/2560*phi1(9/16,9/16)*al*Nc
          - 657/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 27/256*phi1(3/4,3/4)*Nc^(-1)
          - 153/2048*phi1(3/4,3/4)*Nc
          + 9/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/1024*phi1(3/4,3/4)*al*Nc
          + 63/2048*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq14*a*(
          + 9/160
          - 9/640*Nc^(-2)
          + 9/320*al*Nc^(-2)
          - 9/80*al
          - 9/640*al^2*Nc^(-2)
          + 9/160*al^2
          + 1593/12800*ln(4/3)
          + 9/400*ln(4/3)*Nc^(-2)
          - 1359/3200*ln(4/3)*al*Nc^(-2)
          - 1683/6400*ln(4/3)*al
          - 63/3200*ln(4/3)*al^2*Nc^(-2)
          - 27/12800*ln(4/3)*al^2
          - 6363/102400*phi1(9/16,9/16)
          + 9117/102400*phi1(9/16,9/16)*Nc^(-2)
          + 3213/51200*phi1(9/16,9/16)*al*Nc^(-2)
          + 3753/51200*phi1(9/16,9/16)*al
          + 657/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 657/102400*phi1(9/16,9/16)*al^2
          + 261/2048*phi1(3/4,3/4)
          + 27/512*phi1(3/4,3/4)*Nc^(-2)
          - 9/512*phi1(3/4,3/4)*al*Nc^(-2)
          + 9/1024*phi1(3/4,3/4)*al
          - 63/2048*phi1(3/4,3/4)*al^2
          )

      + projqqqq15*a*(
          + 27/160*Nc^(-1)
          - 27/640*Nc
          - 27/80*al*Nc^(-1)
          + 27/320*al*Nc
          + 27/160*al^2*Nc^(-1)
          - 27/640*al^2*Nc
          + 27/400*ln(4/3)*Nc^(-1)
          - 27/1600*ln(4/3)*Nc
          - 243/800*ln(4/3)*al*Nc^(-1)
          + 243/3200*ln(4/3)*al*Nc
          + 189/800*ln(4/3)*al^2*Nc^(-1)
          - 189/3200*ln(4/3)*al^2*Nc
          + 3969/25600*phi1(9/16,9/16)*Nc^(-1)
          - 3969/102400*phi1(9/16,9/16)*Nc
          - 999/12800*phi1(9/16,9/16)*al*Nc^(-1)
          + 999/51200*phi1(9/16,9/16)*al*Nc
          - 1971/25600*phi1(9/16,9/16)*al^2*Nc^(-1)
          + 1971/102400*phi1(9/16,9/16)*al^2*Nc
          - 27/128*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc
          + 27/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq16*a*(
          - 27/640
          - 27/320*Nc^(-2)
          + 27/160*al*Nc^(-2)
          + 27/320*al
          - 27/320*al^2*Nc^(-2)
          - 27/640*al^2
          - 27/1600*ln(4/3)
          - 27/800*ln(4/3)*Nc^(-2)
          + 243/1600*ln(4/3)*al*Nc^(-2)
          + 243/3200*ln(4/3)*al
          - 189/1600*ln(4/3)*al^2*Nc^(-2)
          - 189/3200*ln(4/3)*al^2
          - 3969/102400*phi1(9/16,9/16)
          - 3969/51200*phi1(9/16,9/16)*Nc^(-2)
          + 999/25600*phi1(9/16,9/16)*al*Nc^(-2)
          + 999/51200*phi1(9/16,9/16)*al
          + 1971/51200*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 1971/102400*phi1(9/16,9/16)*al^2
          + 27/512*phi1(3/4,3/4)
          + 27/256*phi1(3/4,3/4)*Nc^(-2)
          - 27/256*phi1(3/4,3/4)*al*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al
          )

     + projqqqq17*a*(
          - 9/320*Nc^(-1)
          - 9/160*Nc
          + 9/160*al*Nc^(-1)
          + 9/80*al*Nc
          - 9/320*al^2*Nc^(-1)
          - 9/160*al^2*Nc
          - 441/200*ln(4/3)*Nc^(-1)
          + 5607/12800*ln(4/3)*Nc
          + 1521/1600*ln(4/3)*al*Nc^(-1)
          - 1197/6400*ln(4/3)*al*Nc
          + 657/1600*ln(4/3)*al^2*Nc^(-1)
          - 1413/12800*ln(4/3)*al^2*Nc
          - 1683/51200*phi1(9/16,9/16)*Nc^(-1)
          + 11763/102400*phi1(9/16,9/16)*Nc
          + 1053/25600*phi1(9/16,9/16)*al*Nc^(-1)
          - 2673/51200*phi1(9/16,9/16)*al*Nc
          + 1377/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 1017/102400*phi1(9/16,9/16)*al^2*Nc
          + 27/256*phi1(3/4,3/4)*Nc^(-1)
          - 261/2048*phi1(3/4,3/4)*Nc
          - 9/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 9/1024*phi1(3/4,3/4)*al*Nc
          + 63/2048*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq18*a*(
          + 9/128
          + 9/640*Nc^(-2)
          - 9/320*al*Nc^(-2)
          - 9/64*al
          + 9/640*al^2*Nc^(-2)
          + 9/128*al^2
          + 1701/2560*ln(4/3)
          + 441/400*ln(4/3)*Nc^(-2)
          - 1521/3200*ln(4/3)*al*Nc^(-2)
          - 369/1280*ln(4/3)*al
          - 657/3200*ln(4/3)*al^2*Nc^(-2)
          - 243/2560*ln(4/3)*al^2
          - 63/640*phi1(9/16,9/16)
          + 1683/102400*phi1(9/16,9/16)*Nc^(-2)
          - 1053/51200*phi1(9/16,9/16)*al*Nc^(-2)
          + 81/2560*phi1(9/16,9/16)*al
          - 1377/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          - 9/2560*phi1(9/16,9/16)*al^2
          + 153/2048*phi1(3/4,3/4)
          - 27/512*phi1(3/4,3/4)*Nc^(-2)
          + 9/512*phi1(3/4,3/4)*al*Nc^(-2)
          + 27/1024*phi1(3/4,3/4)*al
          - 63/2048*phi1(3/4,3/4)*al^2
          )

     + projqqqq19*a*(
          + 9/320*Nc^(-1)
          - 9/128*Nc
          - 9/160*al*Nc^(-1)
          + 9/64*al*Nc
          + 9/320*al^2*Nc^(-1)
          - 9/128*al^2*Nc
          + 441/200*ln(4/3)*Nc^(-1)
          - 1701/2560*ln(4/3)*Nc
          - 1521/1600*ln(4/3)*al*Nc^(-1)
          + 369/1280*ln(4/3)*al*Nc
          - 657/1600*ln(4/3)*al^2*Nc^(-1)
          + 243/2560*ln(4/3)*al^2*Nc
          + 1683/51200*phi1(9/16,9/16)*Nc^(-1)
          + 63/640*phi1(9/16,9/16)*Nc
          - 1053/25600*phi1(9/16,9/16)*al*Nc^(-1)
          - 81/2560*phi1(9/16,9/16)*al*Nc
          - 1377/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          + 9/2560*phi1(9/16,9/16)*al^2*Nc
          - 27/256*phi1(3/4,3/4)*Nc^(-1)
          - 153/2048*phi1(3/4,3/4)*Nc
          + 9/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/1024*phi1(3/4,3/4)*al*Nc
          + 63/2048*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq20*a*(
          + 9/160
          - 9/640*Nc^(-2)
          + 9/320*al*Nc^(-2)
          - 9/80*al
          - 9/640*al^2*Nc^(-2)
          + 9/160*al^2
          - 5607/12800*ln(4/3)
          - 441/400*ln(4/3)*Nc^(-2)
          + 1521/3200*ln(4/3)*al*Nc^(-2)
          + 1197/6400*ln(4/3)*al
          + 657/3200*ln(4/3)*al^2*Nc^(-2)
          + 1413/12800*ln(4/3)*al^2
          - 11763/102400*phi1(9/16,9/16)
          - 1683/102400*phi1(9/16,9/16)*Nc^(-2)
          + 1053/51200*phi1(9/16,9/16)*al*Nc^(-2)
          + 2673/51200*phi1(9/16,9/16)*al
          + 1377/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 1017/102400*phi1(9/16,9/16)*al^2
          + 261/2048*phi1(3/4,3/4)
          + 27/512*phi1(3/4,3/4)*Nc^(-2)
          - 9/512*phi1(3/4,3/4)*al*Nc^(-2)
          + 9/1024*phi1(3/4,3/4)*al
          - 63/2048*phi1(3/4,3/4)*al^2
          )

      + projqqqq21*a*(
          + 27/640*Nc
          - 27/320*al*Nc
          + 27/640*al^2*Nc
          + 81/800*ln(4/3)*Nc
          - 513/3200*ln(4/3)*al*Nc
          + 189/3200*ln(4/3)*al^2*Nc
          - 7911/102400*phi1(9/16,9/16)*Nc
          + 4941/51200*phi1(9/16,9/16)*al*Nc
          - 1971/102400*phi1(9/16,9/16)*al^2*Nc
          + 27/512*phi1(3/4,3/4)*Nc
          - 27/512*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq22*a*(
          - 27/640
          + 27/320*al
          - 27/640*al^2
          - 81/800*ln(4/3)
          + 513/3200*ln(4/3)*al
          - 189/3200*ln(4/3)*al^2
          + 7911/102400*phi1(9/16,9/16)
          - 4941/51200*phi1(9/16,9/16)*al
          + 1971/102400*phi1(9/16,9/16)*al^2
          - 27/512*phi1(3/4,3/4)
          + 27/512*phi1(3/4,3/4)*al
          )

     + projqqqq23*a*(
          - 27/128
          + 27/64*al
          - 27/128*al^2
          - 207/1280*ln(4/3)
          - 9/16*ln(4/3)*Nc^(-2)
          + 9/20*ln(4/3)*al*Nc^(-2)
          + 9/40*ln(4/3)*al
          + 9/80*ln(4/3)*al^2*Nc^(-2)
          + 99/1280*ln(4/3)*al^2
          + 1269/20480*phi1(9/16,9/16)
          - 27/512*phi1(9/16,9/16)*Nc^(-2)
          - 27/1280*phi1(9/16,9/16)*al*Nc^(-2)
          + 297/10240*phi1(9/16,9/16)*al
          + 9/2560*phi1(9/16,9/16)*al^2*Nc^(-2)
          - 783/20480*phi1(9/16,9/16)*al^2
          - 45/1024*phi1(3/4,3/4)
          - 45/256*phi1(3/4,3/4)*al
          + 117/1024*phi1(3/4,3/4)*al^2
          )

     + projqqqq24*a*(
          + 27/128*Nc
          - 27/64*al*Nc
          + 27/128*al^2*Nc
          + 9/8*ln(4/3)*Nc^(-1)
          - 513/1280*ln(4/3)*Nc
          - 9/10*ln(4/3)*al*Nc^(-1)
          + 9/40*ln(4/3)*al*Nc
          - 9/40*ln(4/3)*al^2*Nc^(-1)
          + 9/256*ln(4/3)*al^2*Nc
          + 27/256*phi1(9/16,9/16)*Nc^(-1)
          - 2349/20480*phi1(9/16,9/16)*Nc
          + 27/640*phi1(9/16,9/16)*al*Nc^(-1)
          - 513/10240*phi1(9/16,9/16)*al*Nc
          - 9/1280*phi1(9/16,9/16)*al^2*Nc^(-1)
          + 171/4096*phi1(9/16,9/16)*al^2*Nc
          + 45/1024*phi1(3/4,3/4)*Nc
          + 45/256*phi1(3/4,3/4)*al*Nc
          - 117/1024*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq25*a*(
          - 9/160
          + 9/640*Nc^(-2)
          - 9/320*al*Nc^(-2)
          + 9/80*al
          + 9/640*al^2*Nc^(-2)
          - 9/160*al^2
          - 1593/12800*ln(4/3)
          - 9/400*ln(4/3)*Nc^(-2)
          + 1359/3200*ln(4/3)*al*Nc^(-2)
          + 1683/6400*ln(4/3)*al
          + 63/3200*ln(4/3)*al^2*Nc^(-2)
          + 27/12800*ln(4/3)*al^2
          + 6363/102400*phi1(9/16,9/16)
          - 9117/102400*phi1(9/16,9/16)*Nc^(-2)
          - 3213/51200*phi1(9/16,9/16)*al*Nc^(-2)
          - 3753/51200*phi1(9/16,9/16)*al
          - 657/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          - 657/102400*phi1(9/16,9/16)*al^2
          - 261/2048*phi1(3/4,3/4)
          - 27/512*phi1(3/4,3/4)*Nc^(-2)
          + 9/512*phi1(3/4,3/4)*al*Nc^(-2)
          - 9/1024*phi1(3/4,3/4)*al
          + 63/2048*phi1(3/4,3/4)*al^2
          )

     + projqqqq26*a*(
          - 9/320*Nc^(-1)
          + 9/128*Nc
          + 9/160*al*Nc^(-1)
          - 9/64*al*Nc
          - 9/320*al^2*Nc^(-1)
          + 9/128*al^2*Nc
          + 9/200*ln(4/3)*Nc^(-1)
          + 261/2560*ln(4/3)*Nc
          - 1359/1600*ln(4/3)*al*Nc^(-1)
          + 207/1280*ln(4/3)*al*Nc
          - 63/1600*ln(4/3)*al^2*Nc^(-1)
          + 9/512*ln(4/3)*al^2*Nc
          + 9117/51200*phi1(9/16,9/16)*Nc^(-1)
          - 387/2560*phi1(9/16,9/16)*Nc
          + 3213/25600*phi1(9/16,9/16)*al*Nc^(-1)
          + 27/2560*phi1(9/16,9/16)*al*Nc
          + 657/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          + 27/256*phi1(3/4,3/4)*Nc^(-1)
          + 153/2048*phi1(3/4,3/4)*Nc
          - 9/256*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/1024*phi1(3/4,3/4)*al*Nc
          - 63/2048*phi1(3/4,3/4)*al^2*Nc
          )

      + projqqqq27*a*(
          - 27/640
          - 27/640*Nc^(-2)
          + 27/320*al*Nc^(-2)
          + 27/320*al
          - 27/640*al^2*Nc^(-2)
          - 27/640*al^2
          - 189/3200*ln(4/3)
          - 27/1600*ln(4/3)*Nc^(-2)
          + 243/3200*ln(4/3)*al*Nc^(-2)
          + 189/1600*ln(4/3)*al
          - 189/3200*ln(4/3)*al^2*Nc^(-2)
          - 189/3200*ln(4/3)*al^2
          + 1971/102400*phi1(9/16,9/16)
          - 3969/102400*phi1(9/16,9/16)*Nc^(-2)
          + 999/51200*phi1(9/16,9/16)*al*Nc^(-2)
          - 1971/51200*phi1(9/16,9/16)*al
          + 1971/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 1971/102400*phi1(9/16,9/16)*al^2
          + 27/512*phi1(3/4,3/4)*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al*Nc^(-2)
          )

      + projqqqq28*a*(
          + 27/320*Nc^(-1)
          - 27/160*al*Nc^(-1)
          + 27/320*al^2*Nc^(-1)
          + 27/800*ln(4/3)*Nc^(-1)
          + 27/640*ln(4/3)*Nc
          - 243/1600*ln(4/3)*al*Nc^(-1)
          - 27/640*ln(4/3)*al*Nc
          + 189/1600*ln(4/3)*al^2*Nc^(-1)
          + 3969/51200*phi1(9/16,9/16)*Nc^(-1)
          - 297/5120*phi1(9/16,9/16)*Nc
          - 999/25600*phi1(9/16,9/16)*al*Nc^(-1)
          + 297/5120*phi1(9/16,9/16)*al*Nc
          - 1971/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 27/256*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc
          + 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*al*Nc
          )

     + projqqqq29*a*(
          - 9/32
          - 9/640*Nc^(-2)
          + 9/320*al*Nc^(-2)
          + 9/16*al
          - 9/640*al^2*Nc^(-2)
          - 9/32*al^2
          - 135/512*ln(4/3)
          - 27/50*ln(4/3)*Nc^(-2)
          + 81/3200*ln(4/3)*al*Nc^(-2)
          + 81/1280*ln(4/3)*al
          + 297/3200*ln(4/3)*al^2*Nc^(-2)
          + 153/2560*ln(4/3)*al^2
          + 873/4096*phi1(9/16,9/16)
          + 3717/102400*phi1(9/16,9/16)*Nc^(-2)
          + 2133/51200*phi1(9/16,9/16)*al*Nc^(-2)
          + 189/10240*phi1(9/16,9/16)*al
          + 1017/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          - 783/20480*phi1(9/16,9/16)*al^2
          - 243/2048*phi1(3/4,3/4)
          + 27/512*phi1(3/4,3/4)*Nc^(-2)
          - 9/512*phi1(3/4,3/4)*al*Nc^(-2)
          - 207/1024*phi1(3/4,3/4)*al
          + 297/2048*phi1(3/4,3/4)*al^2
          )

     + projqqqq30*a*(
          + 9/320*Nc^(-1)
          + 171/640*Nc
          - 9/160*al*Nc^(-1)
          - 171/320*al*Nc
          + 9/320*al^2*Nc^(-1)
          + 171/640*al^2*Nc
          + 27/25*ln(4/3)*Nc^(-1)
          - 3537/12800*ln(4/3)*Nc
          - 81/1600*ln(4/3)*al*Nc^(-1)
          - 243/6400*ln(4/3)*al*Nc
          - 297/1600*ln(4/3)*al^2*Nc^(-1)
          + 423/12800*ln(4/3)*al^2*Nc
          - 3717/51200*phi1(9/16,9/16)*Nc^(-1)
          - 4527/25600*phi1(9/16,9/16)*Nc
          - 2133/25600*phi1(9/16,9/16)*al*Nc^(-1)
          + 297/12800*phi1(9/16,9/16)*al*Nc
          - 1017/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          + 1233/25600*phi1(9/16,9/16)*al^2*Nc
          - 27/256*phi1(3/4,3/4)*Nc^(-1)
          + 351/2048*phi1(3/4,3/4)*Nc
          + 9/256*phi1(3/4,3/4)*al*Nc^(-1)
          + 189/1024*phi1(3/4,3/4)*al*Nc
          - 297/2048*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq31*a*(
          - 9/128
          - 9/640*Nc^(-2)
          + 9/320*al*Nc^(-2)
          + 9/64*al
          - 9/640*al^2*Nc^(-2)
          - 9/128*al^2
          - 1701/2560*ln(4/3)
          - 441/400*ln(4/3)*Nc^(-2)
          + 1521/3200*ln(4/3)*al*Nc^(-2)
          + 369/1280*ln(4/3)*al
          + 657/3200*ln(4/3)*al^2*Nc^(-2)
          + 243/2560*ln(4/3)*al^2
          + 63/640*phi1(9/16,9/16)
          - 1683/102400*phi1(9/16,9/16)*Nc^(-2)
          + 1053/51200*phi1(9/16,9/16)*al*Nc^(-2)
          - 81/2560*phi1(9/16,9/16)*al
          + 1377/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 9/2560*phi1(9/16,9/16)*al^2
          - 153/2048*phi1(3/4,3/4)
          + 27/512*phi1(3/4,3/4)*Nc^(-2)
          - 9/512*phi1(3/4,3/4)*al*Nc^(-2)
          - 27/1024*phi1(3/4,3/4)*al
          + 63/2048*phi1(3/4,3/4)*al^2
          )

     + projqqqq32*a*(
          + 9/320*Nc^(-1)
          + 9/160*Nc
          - 9/160*al*Nc^(-1)
          - 9/80*al*Nc
          + 9/320*al^2*Nc^(-1)
          + 9/160*al^2*Nc
          + 441/200*ln(4/3)*Nc^(-1)
          - 5607/12800*ln(4/3)*Nc
          - 1521/1600*ln(4/3)*al*Nc^(-1)
          + 1197/6400*ln(4/3)*al*Nc
          - 657/1600*ln(4/3)*al^2*Nc^(-1)
          + 1413/12800*ln(4/3)*al^2*Nc
          + 1683/51200*phi1(9/16,9/16)*Nc^(-1)
          - 11763/102400*phi1(9/16,9/16)*Nc
          - 1053/25600*phi1(9/16,9/16)*al*Nc^(-1)
          + 2673/51200*phi1(9/16,9/16)*al*Nc
          - 1377/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          + 1017/102400*phi1(9/16,9/16)*al^2*Nc
          - 27/256*phi1(3/4,3/4)*Nc^(-1)
          + 261/2048*phi1(3/4,3/4)*Nc
          + 9/256*phi1(3/4,3/4)*al*Nc^(-1)
          + 9/1024*phi1(3/4,3/4)*al*Nc
          - 63/2048*phi1(3/4,3/4)*al^2*Nc
          )

      + projqqqq33*a*(
          - 27/640*Nc^(-2)
          + 27/320*al*Nc^(-2)
          - 27/640*al^2*Nc^(-2)
          + 27/640*ln(4/3)
          - 27/1600*ln(4/3)*Nc^(-2)
          + 243/3200*ln(4/3)*al*Nc^(-2)
          - 27/640*ln(4/3)*al
          - 189/3200*ln(4/3)*al^2*Nc^(-2)
          - 297/5120*phi1(9/16,9/16)
          - 3969/102400*phi1(9/16,9/16)*Nc^(-2)
          + 999/51200*phi1(9/16,9/16)*al*Nc^(-2)
          + 297/5120*phi1(9/16,9/16)*al
          + 1971/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 27/512*phi1(3/4,3/4)
          + 27/512*phi1(3/4,3/4)*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al
          )

      + projqqqq34*a*(
          + 27/320*Nc^(-1)
          - 27/640*Nc
          - 27/160*al*Nc^(-1)
          + 27/320*al*Nc
          + 27/320*al^2*Nc^(-1)
          - 27/640*al^2*Nc
          + 27/800*ln(4/3)*Nc^(-1)
          - 189/3200*ln(4/3)*Nc
          - 243/1600*ln(4/3)*al*Nc^(-1)
          + 189/1600*ln(4/3)*al*Nc
          + 189/1600*ln(4/3)*al^2*Nc^(-1)
          - 189/3200*ln(4/3)*al^2*Nc
          + 3969/51200*phi1(9/16,9/16)*Nc^(-1)
          + 1971/102400*phi1(9/16,9/16)*Nc
          - 999/25600*phi1(9/16,9/16)*al*Nc^(-1)
          - 1971/51200*phi1(9/16,9/16)*al*Nc
          - 1971/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          + 1971/102400*phi1(9/16,9/16)*al^2*Nc
          - 27/256*phi1(3/4,3/4)*Nc^(-1)
          + 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          )

     + projqqqq35*a*(
          - 9/320*Nc^(-1)
          - 171/640*Nc
          + 9/160*al*Nc^(-1)
          + 171/320*al*Nc
          - 9/320*al^2*Nc^(-1)
          - 171/640*al^2*Nc
          - 27/25*ln(4/3)*Nc^(-1)
          + 3537/12800*ln(4/3)*Nc
          + 81/1600*ln(4/3)*al*Nc^(-1)
          + 243/6400*ln(4/3)*al*Nc
          + 297/1600*ln(4/3)*al^2*Nc^(-1)
          - 423/12800*ln(4/3)*al^2*Nc
          + 3717/51200*phi1(9/16,9/16)*Nc^(-1)
          + 4527/25600*phi1(9/16,9/16)*Nc
          + 2133/25600*phi1(9/16,9/16)*al*Nc^(-1)
          - 297/12800*phi1(9/16,9/16)*al*Nc
          + 1017/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 1233/25600*phi1(9/16,9/16)*al^2*Nc
          + 27/256*phi1(3/4,3/4)*Nc^(-1)
          - 351/2048*phi1(3/4,3/4)*Nc
          - 9/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 189/1024*phi1(3/4,3/4)*al*Nc
          + 297/2048*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq36*a*(
          + 9/32
          + 9/640*Nc^(-2)
          - 9/320*al*Nc^(-2)
          - 9/16*al
          + 9/640*al^2*Nc^(-2)
          + 9/32*al^2
          + 135/512*ln(4/3)
          + 27/50*ln(4/3)*Nc^(-2)
          - 81/3200*ln(4/3)*al*Nc^(-2)
          - 81/1280*ln(4/3)*al
          - 297/3200*ln(4/3)*al^2*Nc^(-2)
          - 153/2560*ln(4/3)*al^2
          - 873/4096*phi1(9/16,9/16)
          - 3717/102400*phi1(9/16,9/16)*Nc^(-2)
          - 2133/51200*phi1(9/16,9/16)*al*Nc^(-2)
          - 189/10240*phi1(9/16,9/16)*al
          - 1017/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 783/20480*phi1(9/16,9/16)*al^2
          + 243/2048*phi1(3/4,3/4)
          - 27/512*phi1(3/4,3/4)*Nc^(-2)
          + 9/512*phi1(3/4,3/4)*al*Nc^(-2)
          + 207/1024*phi1(3/4,3/4)*al
          - 297/2048*phi1(3/4,3/4)*al^2
          )

     + projqqqq37*a*(
          - 27/128*Nc
          + 27/64*al*Nc
          - 27/128*al^2*Nc
          - 9/8*ln(4/3)*Nc^(-1)
          + 513/1280*ln(4/3)*Nc
          + 9/10*ln(4/3)*al*Nc^(-1)
          - 9/40*ln(4/3)*al*Nc
          + 9/40*ln(4/3)*al^2*Nc^(-1)
          - 9/256*ln(4/3)*al^2*Nc
          - 27/256*phi1(9/16,9/16)*Nc^(-1)
          + 2349/20480*phi1(9/16,9/16)*Nc
          - 27/640*phi1(9/16,9/16)*al*Nc^(-1)
          + 513/10240*phi1(9/16,9/16)*al*Nc
          + 9/1280*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 171/4096*phi1(9/16,9/16)*al^2*Nc
          - 45/1024*phi1(3/4,3/4)*Nc
          - 45/256*phi1(3/4,3/4)*al*Nc
          + 117/1024*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq38*a*(
          + 27/128
          - 27/64*al
          + 27/128*al^2
          + 207/1280*ln(4/3)
          + 9/16*ln(4/3)*Nc^(-2)
          - 9/20*ln(4/3)*al*Nc^(-2)
          - 9/40*ln(4/3)*al
          - 9/80*ln(4/3)*al^2*Nc^(-2)
          - 99/1280*ln(4/3)*al^2
          - 1269/20480*phi1(9/16,9/16)
          + 27/512*phi1(9/16,9/16)*Nc^(-2)
          + 27/1280*phi1(9/16,9/16)*al*Nc^(-2)
          - 297/10240*phi1(9/16,9/16)*al
          - 9/2560*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 783/20480*phi1(9/16,9/16)*al^2
          + 45/1024*phi1(3/4,3/4)
          + 45/256*phi1(3/4,3/4)*al
          - 117/1024*phi1(3/4,3/4)*al^2
          )

      + projqqqq39*a*(
          + 27/320*Nc^(-1)
          - 27/640*Nc
          - 27/160*al*Nc^(-1)
          + 27/320*al*Nc
          + 27/320*al^2*Nc^(-1)
          - 27/640*al^2*Nc
          + 27/800*ln(4/3)*Nc^(-1)
          - 189/3200*ln(4/3)*Nc
          - 243/1600*ln(4/3)*al*Nc^(-1)
          + 189/1600*ln(4/3)*al*Nc
          + 189/1600*ln(4/3)*al^2*Nc^(-1)
          - 189/3200*ln(4/3)*al^2*Nc
          + 3969/51200*phi1(9/16,9/16)*Nc^(-1)
          + 1971/102400*phi1(9/16,9/16)*Nc
          - 999/25600*phi1(9/16,9/16)*al*Nc^(-1)
          - 1971/51200*phi1(9/16,9/16)*al*Nc
          - 1971/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          + 1971/102400*phi1(9/16,9/16)*al^2*Nc
          - 27/256*phi1(3/4,3/4)*Nc^(-1)
          + 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          )

      + projqqqq40*a*(
          - 27/640*Nc^(-2)
          + 27/320*al*Nc^(-2)
          - 27/640*al^2*Nc^(-2)
          + 27/640*ln(4/3)
          - 27/1600*ln(4/3)*Nc^(-2)
          + 243/3200*ln(4/3)*al*Nc^(-2)
          - 27/640*ln(4/3)*al
          - 189/3200*ln(4/3)*al^2*Nc^(-2)
          - 297/5120*phi1(9/16,9/16)
          - 3969/102400*phi1(9/16,9/16)*Nc^(-2)
          + 999/51200*phi1(9/16,9/16)*al*Nc^(-2)
          + 297/5120*phi1(9/16,9/16)*al
          + 1971/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 27/512*phi1(3/4,3/4)
          + 27/512*phi1(3/4,3/4)*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al
          )

     + projqqqq41*a*(
          - 27/128*Nc
          + 27/64*al*Nc
          - 27/128*al^2*Nc
          + 9/8*ln(4/3)*Nc^(-1)
          - 207/1280*ln(4/3)*Nc
          - 9/10*ln(4/3)*al*Nc^(-1)
          + 9/40*ln(4/3)*al*Nc
          - 9/40*ln(4/3)*al^2*Nc^(-1)
          + 99/1280*ln(4/3)*al^2*Nc
          + 27/256*phi1(9/16,9/16)*Nc^(-1)
          + 1269/20480*phi1(9/16,9/16)*Nc
          + 27/640*phi1(9/16,9/16)*al*Nc^(-1)
          + 297/10240*phi1(9/16,9/16)*al*Nc
          - 9/1280*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 783/20480*phi1(9/16,9/16)*al^2*Nc
          - 45/1024*phi1(3/4,3/4)*Nc
          - 45/256*phi1(3/4,3/4)*al*Nc
          + 117/1024*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq42*a*(
          + 27/128
          - 27/64*al
          + 27/128*al^2
          - 513/1280*ln(4/3)
          - 9/16*ln(4/3)*Nc^(-2)
          + 9/20*ln(4/3)*al*Nc^(-2)
          + 9/40*ln(4/3)*al
          + 9/80*ln(4/3)*al^2*Nc^(-2)
          + 9/256*ln(4/3)*al^2
          - 2349/20480*phi1(9/16,9/16)
          - 27/512*phi1(9/16,9/16)*Nc^(-2)
          - 27/1280*phi1(9/16,9/16)*al*Nc^(-2)
          - 513/10240*phi1(9/16,9/16)*al
          + 9/2560*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 171/4096*phi1(9/16,9/16)*al^2
          + 45/1024*phi1(3/4,3/4)
          + 45/256*phi1(3/4,3/4)*al
          - 117/1024*phi1(3/4,3/4)*al^2
          )

      + projqqqq43*a*(
          - 27/320*Nc^(-1)
          + 27/640*Nc
          + 27/160*al*Nc^(-1)
          - 27/320*al*Nc
          - 27/320*al^2*Nc^(-1)
          + 27/640*al^2*Nc
          - 27/800*ln(4/3)*Nc^(-1)
          + 189/3200*ln(4/3)*Nc
          + 243/1600*ln(4/3)*al*Nc^(-1)
          - 189/1600*ln(4/3)*al*Nc
          - 189/1600*ln(4/3)*al^2*Nc^(-1)
          + 189/3200*ln(4/3)*al^2*Nc
          - 3969/51200*phi1(9/16,9/16)*Nc^(-1)
          - 1971/102400*phi1(9/16,9/16)*Nc
          + 999/25600*phi1(9/16,9/16)*al*Nc^(-1)
          + 1971/51200*phi1(9/16,9/16)*al*Nc
          + 1971/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 1971/102400*phi1(9/16,9/16)*al^2*Nc
          + 27/256*phi1(3/4,3/4)*Nc^(-1)
          - 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          )

      + projqqqq44*a*(
          + 27/640*Nc^(-2)
          - 27/320*al*Nc^(-2)
          + 27/640*al^2*Nc^(-2)
          - 27/640*ln(4/3)
          + 27/1600*ln(4/3)*Nc^(-2)
          - 243/3200*ln(4/3)*al*Nc^(-2)
          + 27/640*ln(4/3)*al
          + 189/3200*ln(4/3)*al^2*Nc^(-2)
          + 297/5120*phi1(9/16,9/16)
          + 3969/102400*phi1(9/16,9/16)*Nc^(-2)
          - 999/51200*phi1(9/16,9/16)*al*Nc^(-2)
          - 297/5120*phi1(9/16,9/16)*al
          - 1971/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          - 27/512*phi1(3/4,3/4)
          - 27/512*phi1(3/4,3/4)*Nc^(-2)
          + 27/512*phi1(3/4,3/4)*al*Nc^(-2)
          + 27/512*phi1(3/4,3/4)*al
          )

     + projqqqq45*a*(
          - 9/128
          - 9/640*Nc^(-2)
          + 9/320*al*Nc^(-2)
          + 9/64*al
          - 9/640*al^2*Nc^(-2)
          - 9/128*al^2
          - 261/2560*ln(4/3)
          + 9/400*ln(4/3)*Nc^(-2)
          - 1359/3200*ln(4/3)*al*Nc^(-2)
          - 207/1280*ln(4/3)*al
          - 63/3200*ln(4/3)*al^2*Nc^(-2)
          - 9/512*ln(4/3)*al^2
          + 387/2560*phi1(9/16,9/16)
          + 9117/102400*phi1(9/16,9/16)*Nc^(-2)
          + 3213/51200*phi1(9/16,9/16)*al*Nc^(-2)
          - 27/2560*phi1(9/16,9/16)*al
          + 657/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          - 153/2048*phi1(3/4,3/4)
          + 27/512*phi1(3/4,3/4)*Nc^(-2)
          - 9/512*phi1(3/4,3/4)*al*Nc^(-2)
          - 27/1024*phi1(3/4,3/4)*al
          + 63/2048*phi1(3/4,3/4)*al^2
          )

     + projqqqq46*a*(
          + 9/320*Nc^(-1)
          + 9/160*Nc
          - 9/160*al*Nc^(-1)
          - 9/80*al*Nc
          + 9/320*al^2*Nc^(-1)
          + 9/160*al^2*Nc
          - 9/200*ln(4/3)*Nc^(-1)
          + 1593/12800*ln(4/3)*Nc
          + 1359/1600*ln(4/3)*al*Nc^(-1)
          - 1683/6400*ln(4/3)*al*Nc
          + 63/1600*ln(4/3)*al^2*Nc^(-1)
          - 27/12800*ln(4/3)*al^2*Nc
          - 9117/51200*phi1(9/16,9/16)*Nc^(-1)
          - 6363/102400*phi1(9/16,9/16)*Nc
          - 3213/25600*phi1(9/16,9/16)*al*Nc^(-1)
          + 3753/51200*phi1(9/16,9/16)*al*Nc
          - 657/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          + 657/102400*phi1(9/16,9/16)*al^2*Nc
          - 27/256*phi1(3/4,3/4)*Nc^(-1)
          + 261/2048*phi1(3/4,3/4)*Nc
          + 9/256*phi1(3/4,3/4)*al*Nc^(-1)
          + 9/1024*phi1(3/4,3/4)*al*Nc
          - 63/2048*phi1(3/4,3/4)*al^2*Nc
          )

      + projqqqq47*a*(
          + 27/640*Nc^(-2)
          - 27/320*al*Nc^(-2)
          + 27/640*al^2*Nc^(-2)
          - 27/640*ln(4/3)
          + 27/1600*ln(4/3)*Nc^(-2)
          - 243/3200*ln(4/3)*al*Nc^(-2)
          + 27/640*ln(4/3)*al
          + 189/3200*ln(4/3)*al^2*Nc^(-2)
          + 297/5120*phi1(9/16,9/16)
          + 3969/102400*phi1(9/16,9/16)*Nc^(-2)
          - 999/51200*phi1(9/16,9/16)*al*Nc^(-2)
          - 297/5120*phi1(9/16,9/16)*al
          - 1971/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          - 27/512*phi1(3/4,3/4)
          - 27/512*phi1(3/4,3/4)*Nc^(-2)
          + 27/512*phi1(3/4,3/4)*al*Nc^(-2)
          + 27/512*phi1(3/4,3/4)*al
          )

      + projqqqq48*a*(
          - 27/320*Nc^(-1)
          + 27/640*Nc
          + 27/160*al*Nc^(-1)
          - 27/320*al*Nc
          - 27/320*al^2*Nc^(-1)
          + 27/640*al^2*Nc
          - 27/800*ln(4/3)*Nc^(-1)
          + 189/3200*ln(4/3)*Nc
          + 243/1600*ln(4/3)*al*Nc^(-1)
          - 189/1600*ln(4/3)*al*Nc
          - 189/1600*ln(4/3)*al^2*Nc^(-1)
          + 189/3200*ln(4/3)*al^2*Nc
          - 3969/51200*phi1(9/16,9/16)*Nc^(-1)
          - 1971/102400*phi1(9/16,9/16)*Nc
          + 999/25600*phi1(9/16,9/16)*al*Nc^(-1)
          + 1971/51200*phi1(9/16,9/16)*al*Nc
          + 1971/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 1971/102400*phi1(9/16,9/16)*al^2*Nc
          + 27/256*phi1(3/4,3/4)*Nc^(-1)
          - 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          )

     + projqqqq49*a*(
          - 81/640
          + 81/320*al
          - 81/640*al^2
          - 1449/6400*ln(4/3)
          + 81/800*ln(4/3)*al
          - 99/6400*ln(4/3)*al^2
          + 21843/102400*phi1(9/16,9/16)
          - 4293/51200*phi1(9/16,9/16)*al
          - 657/102400*phi1(9/16,9/16)*al^2
          - 207/1024*phi1(3/4,3/4)
          - 9/256*phi1(3/4,3/4)*al
          + 63/1024*phi1(3/4,3/4)*al^2
          )

     + projqqqq50*a*(
          + 81/640*Nc
          - 81/320*al*Nc
          + 81/640*al^2*Nc
          + 1449/6400*ln(4/3)*Nc
          - 81/800*ln(4/3)*al*Nc
          + 99/6400*ln(4/3)*al^2*Nc
          - 21843/102400*phi1(9/16,9/16)*Nc
          + 4293/51200*phi1(9/16,9/16)*al*Nc
          + 657/102400*phi1(9/16,9/16)*al^2*Nc
          + 207/1024*phi1(3/4,3/4)*Nc
          + 9/256*phi1(3/4,3/4)*al*Nc
          - 63/1024*phi1(3/4,3/4)*al^2*Nc
          )

      + projqqqq51*a*(
          - 27/640
          - 27/320*Nc^(-2)
          + 27/160*al*Nc^(-2)
          + 27/320*al
          - 27/320*al^2*Nc^(-2)
          - 27/640*al^2
          - 27/1600*ln(4/3)
          - 27/800*ln(4/3)*Nc^(-2)
          + 243/1600*ln(4/3)*al*Nc^(-2)
          + 243/3200*ln(4/3)*al
          - 189/1600*ln(4/3)*al^2*Nc^(-2)
          - 189/3200*ln(4/3)*al^2
          - 3969/102400*phi1(9/16,9/16)
          - 3969/51200*phi1(9/16,9/16)*Nc^(-2)
          + 999/25600*phi1(9/16,9/16)*al*Nc^(-2)
          + 999/51200*phi1(9/16,9/16)*al
          + 1971/51200*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 1971/102400*phi1(9/16,9/16)*al^2
          + 27/512*phi1(3/4,3/4)
          + 27/256*phi1(3/4,3/4)*Nc^(-2)
          - 27/256*phi1(3/4,3/4)*al*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al
          )

      + projqqqq52*a*(
          + 27/160*Nc^(-1)
          - 27/640*Nc
          - 27/80*al*Nc^(-1)
          + 27/320*al*Nc
          + 27/160*al^2*Nc^(-1)
          - 27/640*al^2*Nc
          + 27/400*ln(4/3)*Nc^(-1)
          - 27/1600*ln(4/3)*Nc
          - 243/800*ln(4/3)*al*Nc^(-1)
          + 243/3200*ln(4/3)*al*Nc
          + 189/800*ln(4/3)*al^2*Nc^(-1)
          - 189/3200*ln(4/3)*al^2*Nc
          + 3969/25600*phi1(9/16,9/16)*Nc^(-1)
          - 3969/102400*phi1(9/16,9/16)*Nc
          - 999/12800*phi1(9/16,9/16)*al*Nc^(-1)
          + 999/51200*phi1(9/16,9/16)*al*Nc
          - 1971/25600*phi1(9/16,9/16)*al^2*Nc^(-1)
          + 1971/102400*phi1(9/16,9/16)*al^2*Nc
          - 27/128*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc
          + 27/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*al*Nc
          )

     + projqqqq53*a*(
          + 9/320*Nc^(-1)
          - 9/32*Nc
          - 9/160*al*Nc^(-1)
          + 9/16*al*Nc
          + 9/320*al^2*Nc^(-1)
          - 9/32*al^2*Nc
          + 27/25*ln(4/3)*Nc^(-1)
          - 135/512*ln(4/3)*Nc
          - 81/1600*ln(4/3)*al*Nc^(-1)
          + 81/1280*ln(4/3)*al*Nc
          - 297/1600*ln(4/3)*al^2*Nc^(-1)
          + 153/2560*ln(4/3)*al^2*Nc
          - 3717/51200*phi1(9/16,9/16)*Nc^(-1)
          + 873/4096*phi1(9/16,9/16)*Nc
          - 2133/25600*phi1(9/16,9/16)*al*Nc^(-1)
          + 189/10240*phi1(9/16,9/16)*al*Nc
          - 1017/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 783/20480*phi1(9/16,9/16)*al^2*Nc
          - 27/256*phi1(3/4,3/4)*Nc^(-1)
          - 243/2048*phi1(3/4,3/4)*Nc
          + 9/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 207/1024*phi1(3/4,3/4)*al*Nc
          + 297/2048*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq54*a*(
          + 171/640
          - 9/640*Nc^(-2)
          + 9/320*al*Nc^(-2)
          - 171/320*al
          - 9/640*al^2*Nc^(-2)
          + 171/640*al^2
          - 3537/12800*ln(4/3)
          - 27/50*ln(4/3)*Nc^(-2)
          + 81/3200*ln(4/3)*al*Nc^(-2)
          - 243/6400*ln(4/3)*al
          + 297/3200*ln(4/3)*al^2*Nc^(-2)
          + 423/12800*ln(4/3)*al^2
          - 4527/25600*phi1(9/16,9/16)
          + 3717/102400*phi1(9/16,9/16)*Nc^(-2)
          + 2133/51200*phi1(9/16,9/16)*al*Nc^(-2)
          + 297/12800*phi1(9/16,9/16)*al
          + 1017/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 1233/25600*phi1(9/16,9/16)*al^2
          + 351/2048*phi1(3/4,3/4)
          + 27/512*phi1(3/4,3/4)*Nc^(-2)
          - 9/512*phi1(3/4,3/4)*al*Nc^(-2)
          + 189/1024*phi1(3/4,3/4)*al
          - 297/2048*phi1(3/4,3/4)*al^2
          )

      + projqqqq55*a*(
          + 27/320*Nc^(-1)
          - 27/160*al*Nc^(-1)
          + 27/320*al^2*Nc^(-1)
          + 27/800*ln(4/3)*Nc^(-1)
          + 27/640*ln(4/3)*Nc
          - 243/1600*ln(4/3)*al*Nc^(-1)
          - 27/640*ln(4/3)*al*Nc
          + 189/1600*ln(4/3)*al^2*Nc^(-1)
          + 3969/51200*phi1(9/16,9/16)*Nc^(-1)
          - 297/5120*phi1(9/16,9/16)*Nc
          - 999/25600*phi1(9/16,9/16)*al*Nc^(-1)
          + 297/5120*phi1(9/16,9/16)*al*Nc
          - 1971/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 27/256*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc
          + 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq56*a*(
          - 27/640
          - 27/640*Nc^(-2)
          + 27/320*al*Nc^(-2)
          + 27/320*al
          - 27/640*al^2*Nc^(-2)
          - 27/640*al^2
          - 189/3200*ln(4/3)
          - 27/1600*ln(4/3)*Nc^(-2)
          + 243/3200*ln(4/3)*al*Nc^(-2)
          + 189/1600*ln(4/3)*al
          - 189/3200*ln(4/3)*al^2*Nc^(-2)
          - 189/3200*ln(4/3)*al^2
          + 1971/102400*phi1(9/16,9/16)
          - 3969/102400*phi1(9/16,9/16)*Nc^(-2)
          + 999/51200*phi1(9/16,9/16)*al*Nc^(-2)
          - 1971/51200*phi1(9/16,9/16)*al
          + 1971/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 1971/102400*phi1(9/16,9/16)*al^2
          + 27/512*phi1(3/4,3/4)*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al*Nc^(-2)
          )

      + projqqqq57*a*(
          + 27/320*Nc^(-1)
          - 27/160*al*Nc^(-1)
          + 27/320*al^2*Nc^(-1)
          + 27/800*ln(4/3)*Nc^(-1)
          + 27/640*ln(4/3)*Nc
          - 243/1600*ln(4/3)*al*Nc^(-1)
          - 27/640*ln(4/3)*al*Nc
          + 189/1600*ln(4/3)*al^2*Nc^(-1)
          + 3969/51200*phi1(9/16,9/16)*Nc^(-1)
          - 297/5120*phi1(9/16,9/16)*Nc
          - 999/25600*phi1(9/16,9/16)*al*Nc^(-1)
          + 297/5120*phi1(9/16,9/16)*al*Nc
          - 1971/51200*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 27/256*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc
          + 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq58*a*(
          - 27/640
          - 27/640*Nc^(-2)
          + 27/320*al*Nc^(-2)
          + 27/320*al
          - 27/640*al^2*Nc^(-2)
          - 27/640*al^2
          - 189/3200*ln(4/3)
          - 27/1600*ln(4/3)*Nc^(-2)
          + 243/3200*ln(4/3)*al*Nc^(-2)
          + 189/1600*ln(4/3)*al
          - 189/3200*ln(4/3)*al^2*Nc^(-2)
          - 189/3200*ln(4/3)*al^2
          + 1971/102400*phi1(9/16,9/16)
          - 3969/102400*phi1(9/16,9/16)*Nc^(-2)
          + 999/51200*phi1(9/16,9/16)*al*Nc^(-2)
          - 1971/51200*phi1(9/16,9/16)*al
          + 1971/102400*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 1971/102400*phi1(9/16,9/16)*al^2
          + 27/512*phi1(3/4,3/4)*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al*Nc^(-2)
          )

      + projqqqq59*a*(
          - 27/640
          + 27/320*al
          - 27/640*al^2
          - 81/800*ln(4/3)
          + 513/3200*ln(4/3)*al
          - 189/3200*ln(4/3)*al^2
          + 7911/102400*phi1(9/16,9/16)
          - 4941/51200*phi1(9/16,9/16)*al
          + 1971/102400*phi1(9/16,9/16)*al^2
          - 27/512*phi1(3/4,3/4)
          + 27/512*phi1(3/4,3/4)*al
          )

      + projqqqq60*a*(
          + 27/640*Nc
          - 27/320*al*Nc
          + 27/640*al^2*Nc
          + 81/800*ln(4/3)*Nc
          - 513/3200*ln(4/3)*al*Nc
          + 189/3200*ln(4/3)*al^2*Nc
          - 7911/102400*phi1(9/16,9/16)*Nc
          + 4941/51200*phi1(9/16,9/16)*al*Nc
          - 1971/102400*phi1(9/16,9/16)*al^2*Nc
          + 27/512*phi1(3/4,3/4)*Nc
          - 27/512*phi1(3/4,3/4)*al*Nc
          )

     + projqqqq61*a*(
          - 3/32
          + 3/16*al
          - 3/32*al^2
          - 3/64*ln(4/3)
          + 3/160*ln(4/3)*al
          + 9/320*ln(4/3)*al^2
          + 201/1024*phi1(9/16,9/16)
          + 279/2560*phi1(9/16,9/16)*al
          - 3/5120*phi1(9/16,9/16)*al^2
          - 69/256*phi1(3/4,3/4)
          - 39/128*phi1(3/4,3/4)*al
          + 3/256*phi1(3/4,3/4)*al^2
          )

     + projqqqq62*a*(
          + 3/32*Nc
          - 3/16*al*Nc
          + 3/32*al^2*Nc
          + 3/64*ln(4/3)*Nc
          - 3/160*ln(4/3)*al*Nc
          - 9/320*ln(4/3)*al^2*Nc
          - 201/1024*phi1(9/16,9/16)*Nc
          - 279/2560*phi1(9/16,9/16)*al*Nc
          + 3/5120*phi1(9/16,9/16)*al^2*Nc
          + 69/256*phi1(3/4,3/4)*Nc
          + 39/128*phi1(3/4,3/4)*al*Nc
          - 3/256*phi1(3/4,3/4)*al^2*Nc
          )

      + projqqqq63*a*(
          - 9/80*ln(4/3)
          - 9/40*ln(4/3)*Nc^(-2)
          + 9/40*ln(4/3)*al*Nc^(-2)
          + 9/80*ln(4/3)*al
          - 9/2560*phi1(9/16,9/16)
          - 9/1280*phi1(9/16,9/16)*Nc^(-2)
          + 9/1280*phi1(9/16,9/16)*al*Nc^(-2)
          + 9/2560*phi1(9/16,9/16)*al
          )

      + projqqqq64*a*(
          + 9/20*ln(4/3)*Nc^(-1)
          - 9/80*ln(4/3)*Nc
          - 9/20*ln(4/3)*al*Nc^(-1)
          + 9/80*ln(4/3)*al*Nc
          + 9/640*phi1(9/16,9/16)*Nc^(-1)
          - 9/2560*phi1(9/16,9/16)*Nc
          - 9/640*phi1(9/16,9/16)*al*Nc^(-1)
          + 9/2560*phi1(9/16,9/16)*al*Nc
          )

      + projqqqq65*a*(
          - 63/640*ln(4/3)
          + 9/80*ln(4/3)*al
          - 9/640*ln(4/3)*al^2
          + 153/5120*phi1(9/16,9/16)
          - 81/2560*phi1(9/16,9/16)*al
          + 9/5120*phi1(9/16,9/16)*al^2
          + 9/512*phi1(3/4,3/4)
          - 9/512*phi1(3/4,3/4)*al^2
          )

      + projqqqq66*a*(
          + 63/640*ln(4/3)*Nc
          - 9/80*ln(4/3)*al*Nc
          + 9/640*ln(4/3)*al^2*Nc
          - 153/5120*phi1(9/16,9/16)*Nc
          + 81/2560*phi1(9/16,9/16)*al*Nc
          - 9/5120*phi1(9/16,9/16)*al^2*Nc
          - 9/512*phi1(3/4,3/4)*Nc
          + 9/512*phi1(3/4,3/4)*al^2*Nc
          )

      + projqqqq67*a*(
          - 63/640*ln(4/3)
          + 9/80*ln(4/3)*al
          - 9/640*ln(4/3)*al^2
          + 153/5120*phi1(9/16,9/16)
          - 81/2560*phi1(9/16,9/16)*al
          + 9/5120*phi1(9/16,9/16)*al^2
          + 9/512*phi1(3/4,3/4)
          - 9/512*phi1(3/4,3/4)*al^2
          )

      + projqqqq68*a*(
          + 63/640*ln(4/3)*Nc
          - 9/80*ln(4/3)*al*Nc
          + 9/640*ln(4/3)*al^2*Nc
          - 153/5120*phi1(9/16,9/16)*Nc
          + 81/2560*phi1(9/16,9/16)*al*Nc
          - 9/5120*phi1(9/16,9/16)*al^2*Nc
          - 9/512*phi1(3/4,3/4)*Nc
          + 9/512*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq69*a*(
          - 3/32*Nc
          + 3/16*al*Nc
          - 3/32*al^2*Nc
          - 3/64*ln(4/3)*Nc
          + 3/160*ln(4/3)*al*Nc
          + 9/320*ln(4/3)*al^2*Nc
          + 201/1024*phi1(9/16,9/16)*Nc
          + 279/2560*phi1(9/16,9/16)*al*Nc
          - 3/5120*phi1(9/16,9/16)*al^2*Nc
          - 69/256*phi1(3/4,3/4)*Nc
          - 39/128*phi1(3/4,3/4)*al*Nc
          + 3/256*phi1(3/4,3/4)*al^2*Nc
          )

     + projqqqq70*a*(
          + 3/32
          - 3/16*al
          + 3/32*al^2
          + 3/64*ln(4/3)
          - 3/160*ln(4/3)*al
          - 9/320*ln(4/3)*al^2
          - 201/1024*phi1(9/16,9/16)
          - 279/2560*phi1(9/16,9/16)*al
          + 3/5120*phi1(9/16,9/16)*al^2
          + 69/256*phi1(3/4,3/4)
          + 39/128*phi1(3/4,3/4)*al
          - 3/256*phi1(3/4,3/4)*al^2
          )

      + projqqqq71*a*(
          + 63/640*ln(4/3)*Nc
          - 9/80*ln(4/3)*al*Nc
          + 9/640*ln(4/3)*al^2*Nc
          - 153/5120*phi1(9/16,9/16)*Nc
          + 81/2560*phi1(9/16,9/16)*al*Nc
          - 9/5120*phi1(9/16,9/16)*al^2*Nc
          - 9/512*phi1(3/4,3/4)*Nc
          + 9/512*phi1(3/4,3/4)*al^2*Nc
          )

      + projqqqq72*a*(
          - 63/640*ln(4/3)
          + 9/80*ln(4/3)*al
          - 9/640*ln(4/3)*al^2
          + 153/5120*phi1(9/16,9/16)
          - 81/2560*phi1(9/16,9/16)*al
          + 9/5120*phi1(9/16,9/16)*al^2
          + 9/512*phi1(3/4,3/4)
          - 9/512*phi1(3/4,3/4)*al^2
          )

      + projqqqq73*a*(
          + 63/640*ln(4/3)*Nc
          - 9/80*ln(4/3)*al*Nc
          + 9/640*ln(4/3)*al^2*Nc
          - 153/5120*phi1(9/16,9/16)*Nc
          + 81/2560*phi1(9/16,9/16)*al*Nc
          - 9/5120*phi1(9/16,9/16)*al^2*Nc
          - 9/512*phi1(3/4,3/4)*Nc
          + 9/512*phi1(3/4,3/4)*al^2*Nc
          )

      + projqqqq74*a*(
          - 63/640*ln(4/3)
          + 9/80*ln(4/3)*al
          - 9/640*ln(4/3)*al^2
          + 153/5120*phi1(9/16,9/16)
          - 81/2560*phi1(9/16,9/16)*al
          + 9/5120*phi1(9/16,9/16)*al^2
          + 9/512*phi1(3/4,3/4)
          - 9/512*phi1(3/4,3/4)*al^2
          )

      + projqqqq75*a*(
          + 9/20*ln(4/3)*Nc^(-1)
          - 9/80*ln(4/3)*Nc
          - 9/20*ln(4/3)*al*Nc^(-1)
          + 9/80*ln(4/3)*al*Nc
          + 9/640*phi1(9/16,9/16)*Nc^(-1)
          - 9/2560*phi1(9/16,9/16)*Nc
          - 9/640*phi1(9/16,9/16)*al*Nc^(-1)
          + 9/2560*phi1(9/16,9/16)*al*Nc
          )

      + projqqqq76*a*(
          - 9/80*ln(4/3)
          - 9/40*ln(4/3)*Nc^(-2)
          + 9/40*ln(4/3)*al*Nc^(-2)
          + 9/80*ln(4/3)*al
          - 9/2560*phi1(9/16,9/16)
          - 9/1280*phi1(9/16,9/16)*Nc^(-2)
          + 9/1280*phi1(9/16,9/16)*al*Nc^(-2)
          + 9/2560*phi1(9/16,9/16)*al
          )

      + projqqqq77*a*(
          + 9/20*ln(4/3)*Nc^(-1)
          - 9/80*ln(4/3)*Nc
          - 9/20*ln(4/3)*al*Nc^(-1)
          + 9/80*ln(4/3)*al*Nc
          + 9/640*phi1(9/16,9/16)*Nc^(-1)
          - 9/2560*phi1(9/16,9/16)*Nc
          - 9/640*phi1(9/16,9/16)*al*Nc^(-1)
          + 9/2560*phi1(9/16,9/16)*al*Nc
          )

      + projqqqq78*a*(
          - 9/80*ln(4/3)
          - 9/40*ln(4/3)*Nc^(-2)
          + 9/40*ln(4/3)*al*Nc^(-2)
          + 9/80*ln(4/3)*al
          - 9/2560*phi1(9/16,9/16)
          - 9/1280*phi1(9/16,9/16)*Nc^(-2)
          + 9/1280*phi1(9/16,9/16)*al*Nc^(-2)
          + 9/2560*phi1(9/16,9/16)*al
          )

      + projqqqq79*a*(
          + 9/20*ln(4/3)*Nc^(-1)
          - 9/80*ln(4/3)*Nc
          - 9/20*ln(4/3)*al*Nc^(-1)
          + 9/80*ln(4/3)*al*Nc
          + 9/640*phi1(9/16,9/16)*Nc^(-1)
          - 9/2560*phi1(9/16,9/16)*Nc
          - 9/640*phi1(9/16,9/16)*al*Nc^(-1)
          + 9/2560*phi1(9/16,9/16)*al*Nc
          )

      + projqqqq80*a*(
          - 9/80*ln(4/3)
          - 9/40*ln(4/3)*Nc^(-2)
          + 9/40*ln(4/3)*al*Nc^(-2)
          + 9/80*ln(4/3)*al
          - 9/2560*phi1(9/16,9/16)
          - 9/1280*phi1(9/16,9/16)*Nc^(-2)
          + 9/1280*phi1(9/16,9/16)*al*Nc^(-2)
          + 9/2560*phi1(9/16,9/16)*al
          )

      + projqqqq81*a*(
          + 63/640*ln(4/3)*Nc
          - 9/80*ln(4/3)*al*Nc
          + 9/640*ln(4/3)*al^2*Nc
          - 153/5120*phi1(9/16,9/16)*Nc
          + 81/2560*phi1(9/16,9/16)*al*Nc
          - 9/5120*phi1(9/16,9/16)*al^2*Nc
          - 9/512*phi1(3/4,3/4)*Nc
          + 9/512*phi1(3/4,3/4)*al^2*Nc
          )

      + projqqqq82*a*(
          - 63/640*ln(4/3)
          + 9/80*ln(4/3)*al
          - 9/640*ln(4/3)*al^2
          + 153/5120*phi1(9/16,9/16)
          - 81/2560*phi1(9/16,9/16)*al
          + 9/5120*phi1(9/16,9/16)*al^2
          + 9/512*phi1(3/4,3/4)
          - 9/512*phi1(3/4,3/4)*al^2
          )

      + projqqqq83*a*(
          - 63/640*ln(4/3)
          + 9/80*ln(4/3)*al
          - 9/640*ln(4/3)*al^2
          + 153/5120*phi1(9/16,9/16)
          - 81/2560*phi1(9/16,9/16)*al
          + 9/5120*phi1(9/16,9/16)*al^2
          + 9/512*phi1(3/4,3/4)
          - 9/512*phi1(3/4,3/4)*al^2
          )

      + projqqqq84*a*(
          + 63/640*ln(4/3)*Nc
          - 9/80*ln(4/3)*al*Nc
          + 9/640*ln(4/3)*al^2*Nc
          - 153/5120*phi1(9/16,9/16)*Nc
          + 81/2560*phi1(9/16,9/16)*al*Nc
          - 9/5120*phi1(9/16,9/16)*al^2*Nc
          - 9/512*phi1(3/4,3/4)*Nc
          + 9/512*phi1(3/4,3/4)*al^2*Nc
          )

      + projqqqq85*a*(
          - 9/80*ln(4/3)
          - 9/40*ln(4/3)*Nc^(-2)
          + 9/40*ln(4/3)*al*Nc^(-2)
          + 9/80*ln(4/3)*al
          - 9/2560*phi1(9/16,9/16)
          - 9/1280*phi1(9/16,9/16)*Nc^(-2)
          + 9/1280*phi1(9/16,9/16)*al*Nc^(-2)
          + 9/2560*phi1(9/16,9/16)*al
          )

      + projqqqq86*a*(
          + 9/20*ln(4/3)*Nc^(-1)
          - 9/80*ln(4/3)*Nc
          - 9/20*ln(4/3)*al*Nc^(-1)
          + 9/80*ln(4/3)*al*Nc
          + 9/640*phi1(9/16,9/16)*Nc^(-1)
          - 9/2560*phi1(9/16,9/16)*Nc
          - 9/640*phi1(9/16,9/16)*al*Nc^(-1)
          + 9/2560*phi1(9/16,9/16)*al*Nc
          )

      + projqqqq87*a*(
          - 9/80*ln(4/3)
          - 9/40*ln(4/3)*Nc^(-2)
          + 9/40*ln(4/3)*al*Nc^(-2)
          + 9/80*ln(4/3)*al
          - 9/2560*phi1(9/16,9/16)
          - 9/1280*phi1(9/16,9/16)*Nc^(-2)
          + 9/1280*phi1(9/16,9/16)*al*Nc^(-2)
          + 9/2560*phi1(9/16,9/16)*al
          )

      + projqqqq88*a*(
          + 9/20*ln(4/3)*Nc^(-1)
          - 9/80*ln(4/3)*Nc
          - 9/20*ln(4/3)*al*Nc^(-1)
          + 9/80*ln(4/3)*al*Nc
          + 9/640*phi1(9/16,9/16)*Nc^(-1)
          - 9/2560*phi1(9/16,9/16)*Nc
          - 9/640*phi1(9/16,9/16)*al*Nc^(-1)
          + 9/2560*phi1(9/16,9/16)*al*Nc
          )

      + projqqqq89*a*(
          + 81/640
          + 81/320*Nc^(-2)
          - 81/160*al*Nc^(-2)
          - 81/320*al
          + 81/320*al^2*Nc^(-2)
          + 81/640*al^2
          + 567/3200*ln(4/3)
          + 567/1600*ln(4/3)*Nc^(-2)
          - 567/800*ln(4/3)*al*Nc^(-2)
          - 567/1600*ln(4/3)*al
          + 567/1600*ln(4/3)*al^2*Nc^(-2)
          + 567/3200*ln(4/3)*al^2
          - 5913/102400*phi1(9/16,9/16)
          - 5913/51200*phi1(9/16,9/16)*Nc^(-2)
          + 5913/25600*phi1(9/16,9/16)*al*Nc^(-2)
          + 5913/51200*phi1(9/16,9/16)*al
          - 5913/51200*phi1(9/16,9/16)*al^2*Nc^(-2)
          - 5913/102400*phi1(9/16,9/16)*al^2
          )

      + projqqqq90*a*(
          - 81/160*Nc^(-1)
          + 81/640*Nc
          + 81/80*al*Nc^(-1)
          - 81/320*al*Nc
          - 81/160*al^2*Nc^(-1)
          + 81/640*al^2*Nc
          - 567/800*ln(4/3)*Nc^(-1)
          + 567/3200*ln(4/3)*Nc
          + 567/400*ln(4/3)*al*Nc^(-1)
          - 567/1600*ln(4/3)*al*Nc
          - 567/800*ln(4/3)*al^2*Nc^(-1)
          + 567/3200*ln(4/3)*al^2*Nc
          + 5913/25600*phi1(9/16,9/16)*Nc^(-1)
          - 5913/102400*phi1(9/16,9/16)*Nc
          - 5913/12800*phi1(9/16,9/16)*al*Nc^(-1)
          + 5913/51200*phi1(9/16,9/16)*al*Nc
          + 5913/25600*phi1(9/16,9/16)*al^2*Nc^(-1)
          - 5913/102400*phi1(9/16,9/16)*al^2*Nc
          )

      + projqqqq91*a*(
          + 81/160*Nc^(-1)
          - 81/640*Nc
          - 81/80*al*Nc^(-1)
          + 81/320*al*Nc
          + 81/160*al^2*Nc^(-1)
          - 81/640*al^2*Nc
          + 567/800*ln(4/3)*Nc^(-1)
          - 567/3200*ln(4/3)*Nc
          - 567/400*ln(4/3)*al*Nc^(-1)
          + 567/1600*ln(4/3)*al*Nc
          + 567/800*ln(4/3)*al^2*Nc^(-1)
          - 567/3200*ln(4/3)*al^2*Nc
          - 5913/25600*phi1(9/16,9/16)*Nc^(-1)
          + 5913/102400*phi1(9/16,9/16)*Nc
          + 5913/12800*phi1(9/16,9/16)*al*Nc^(-1)
          - 5913/51200*phi1(9/16,9/16)*al*Nc
          - 5913/25600*phi1(9/16,9/16)*al^2*Nc^(-1)
          + 5913/102400*phi1(9/16,9/16)*al^2*Nc
          )

      + projqqqq92*a*(
          - 81/640
          - 81/320*Nc^(-2)
          + 81/160*al*Nc^(-2)
          + 81/320*al
          - 81/320*al^2*Nc^(-2)
          - 81/640*al^2
          - 567/3200*ln(4/3)
          - 567/1600*ln(4/3)*Nc^(-2)
          + 567/800*ln(4/3)*al*Nc^(-2)
          + 567/1600*ln(4/3)*al
          - 567/1600*ln(4/3)*al^2*Nc^(-2)
          - 567/3200*ln(4/3)*al^2
          + 5913/102400*phi1(9/16,9/16)
          + 5913/51200*phi1(9/16,9/16)*Nc^(-2)
          - 5913/25600*phi1(9/16,9/16)*al*Nc^(-2)
          - 5913/51200*phi1(9/16,9/16)*al
          + 5913/51200*phi1(9/16,9/16)*al^2*Nc^(-2)
          + 5913/102400*phi1(9/16,9/16)*al^2
          )

      + projqqqq93*a*(
          + 27/640*ln(4/3)
          + 27/320*ln(4/3)*Nc^(-2)
          - 27/320*ln(4/3)*al*Nc^(-2)
          - 27/640*ln(4/3)*al
          - 297/5120*phi1(9/16,9/16)
          - 297/2560*phi1(9/16,9/16)*Nc^(-2)
          + 297/2560*phi1(9/16,9/16)*al*Nc^(-2)
          + 297/5120*phi1(9/16,9/16)*al
          + 27/512*phi1(3/4,3/4)
          + 27/256*phi1(3/4,3/4)*Nc^(-2)
          - 27/256*phi1(3/4,3/4)*al*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al
          )

      + projqqqq94*a*(
          - 27/160*ln(4/3)*Nc^(-1)
          + 27/640*ln(4/3)*Nc
          + 27/160*ln(4/3)*al*Nc^(-1)
          - 27/640*ln(4/3)*al*Nc
          + 297/1280*phi1(9/16,9/16)*Nc^(-1)
          - 297/5120*phi1(9/16,9/16)*Nc
          - 297/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 297/5120*phi1(9/16,9/16)*al*Nc
          - 27/128*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc
          + 27/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq95*a*(
          + 27/160*ln(4/3)
          + 27/1280*ln(4/3)*Nc^(-2)
          - 27/1280*ln(4/3)*al*Nc^(-2)
          - 27/160*ln(4/3)*al^2
          + 27/5120*phi1(9/16,9/16)
          - 297/10240*phi1(9/16,9/16)*Nc^(-2)
          + 297/10240*phi1(9/16,9/16)*al*Nc^(-2)
          - 27/5120*phi1(9/16,9/16)*al^2
          + 27/1024*phi1(3/4,3/4)*Nc^(-2)
          - 27/1024*phi1(3/4,3/4)*al*Nc^(-2)
          )

      + projqqqq96*a*(
          - 27/640*ln(4/3)*Nc^(-1)
          - 189/1280*ln(4/3)*Nc
          + 27/640*ln(4/3)*al*Nc^(-1)
          - 27/1280*ln(4/3)*al*Nc
          + 27/160*ln(4/3)*al^2*Nc
          + 297/5120*phi1(9/16,9/16)*Nc^(-1)
          - 351/10240*phi1(9/16,9/16)*Nc
          - 297/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 297/10240*phi1(9/16,9/16)*al*Nc
          + 27/5120*phi1(9/16,9/16)*al^2*Nc
          - 27/512*phi1(3/4,3/4)*Nc^(-1)
          + 27/1024*phi1(3/4,3/4)*Nc
          + 27/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/1024*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq97*a*(
          + 189/1280*ln(4/3)
          - 27/1280*ln(4/3)*Nc^(-2)
          + 27/1280*ln(4/3)*al*Nc^(-2)
          + 27/1280*ln(4/3)*al
          - 27/160*ln(4/3)*al^2
          + 351/10240*phi1(9/16,9/16)
          + 297/10240*phi1(9/16,9/16)*Nc^(-2)
          - 297/10240*phi1(9/16,9/16)*al*Nc^(-2)
          - 297/10240*phi1(9/16,9/16)*al
          - 27/5120*phi1(9/16,9/16)*al^2
          - 27/1024*phi1(3/4,3/4)
          - 27/1024*phi1(3/4,3/4)*Nc^(-2)
          + 27/1024*phi1(3/4,3/4)*al*Nc^(-2)
          + 27/1024*phi1(3/4,3/4)*al
          )

      + projqqqq98*a*(
          + 27/640*ln(4/3)*Nc^(-1)
          - 27/160*ln(4/3)*Nc
          - 27/640*ln(4/3)*al*Nc^(-1)
          + 27/160*ln(4/3)*al^2*Nc
          - 297/5120*phi1(9/16,9/16)*Nc^(-1)
          - 27/5120*phi1(9/16,9/16)*Nc
          + 297/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 27/5120*phi1(9/16,9/16)*al^2*Nc
          + 27/512*phi1(3/4,3/4)*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*al*Nc^(-1)
          )

      + projqqqq99*a*(
          + 27/160*ln(4/3)*Nc^(-1)
          - 27/640*ln(4/3)*Nc
          - 27/160*ln(4/3)*al*Nc^(-1)
          + 27/640*ln(4/3)*al*Nc
          - 297/1280*phi1(9/16,9/16)*Nc^(-1)
          + 297/5120*phi1(9/16,9/16)*Nc
          + 297/1280*phi1(9/16,9/16)*al*Nc^(-1)
          - 297/5120*phi1(9/16,9/16)*al*Nc
          + 27/128*phi1(3/4,3/4)*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*Nc
          - 27/128*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq100*a*(
          - 27/640*ln(4/3)
          - 27/320*ln(4/3)*Nc^(-2)
          + 27/320*ln(4/3)*al*Nc^(-2)
          + 27/640*ln(4/3)*al
          + 297/5120*phi1(9/16,9/16)
          + 297/2560*phi1(9/16,9/16)*Nc^(-2)
          - 297/2560*phi1(9/16,9/16)*al*Nc^(-2)
          - 297/5120*phi1(9/16,9/16)*al
          - 27/512*phi1(3/4,3/4)
          - 27/256*phi1(3/4,3/4)*Nc^(-2)
          + 27/256*phi1(3/4,3/4)*al*Nc^(-2)
          + 27/512*phi1(3/4,3/4)*al
          )

      + projqqqq101*a*(
          + 27/320*ln(4/3)*Nc^(-1)
          - 27/1280*ln(4/3)*Nc
          - 27/320*ln(4/3)*al*Nc^(-1)
          + 27/1280*ln(4/3)*al*Nc
          - 297/2560*phi1(9/16,9/16)*Nc^(-1)
          + 297/10240*phi1(9/16,9/16)*Nc
          + 297/2560*phi1(9/16,9/16)*al*Nc^(-1)
          - 297/10240*phi1(9/16,9/16)*al*Nc
          + 27/256*phi1(3/4,3/4)*Nc^(-1)
          - 27/1024*phi1(3/4,3/4)*Nc
          - 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/1024*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq102*a*(
          - 27/1280*ln(4/3)
          - 27/640*ln(4/3)*Nc^(-2)
          + 27/640*ln(4/3)*al*Nc^(-2)
          + 27/1280*ln(4/3)*al
          + 297/10240*phi1(9/16,9/16)
          + 297/5120*phi1(9/16,9/16)*Nc^(-2)
          - 297/5120*phi1(9/16,9/16)*al*Nc^(-2)
          - 297/10240*phi1(9/16,9/16)*al
          - 27/1024*phi1(3/4,3/4)
          - 27/512*phi1(3/4,3/4)*Nc^(-2)
          + 27/512*phi1(3/4,3/4)*al*Nc^(-2)
          + 27/1024*phi1(3/4,3/4)*al
          )

      + projqqqq103*a*(
          - 27/640*ln(4/3)*Nc^(-1)
          + 27/640*ln(4/3)*al*Nc^(-1)
          + 297/5120*phi1(9/16,9/16)*Nc^(-1)
          - 297/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*al*Nc^(-1)
          )

      + projqqqq104*a*(
          + 27/1280*ln(4/3)
          + 27/1280*ln(4/3)*Nc^(-2)
          - 27/1280*ln(4/3)*al*Nc^(-2)
          - 27/1280*ln(4/3)*al
          - 297/10240*phi1(9/16,9/16)
          - 297/10240*phi1(9/16,9/16)*Nc^(-2)
          + 297/10240*phi1(9/16,9/16)*al*Nc^(-2)
          + 297/10240*phi1(9/16,9/16)*al
          + 27/1024*phi1(3/4,3/4)
          + 27/1024*phi1(3/4,3/4)*Nc^(-2)
          - 27/1024*phi1(3/4,3/4)*al*Nc^(-2)
          - 27/1024*phi1(3/4,3/4)*al
          )

      + projqqqq105*a*(
          + 27/320*ln(4/3)*Nc^(-1)
          - 27/1280*ln(4/3)*Nc
          - 27/320*ln(4/3)*al*Nc^(-1)
          + 27/1280*ln(4/3)*al*Nc
          - 297/2560*phi1(9/16,9/16)*Nc^(-1)
          + 297/10240*phi1(9/16,9/16)*Nc
          + 297/2560*phi1(9/16,9/16)*al*Nc^(-1)
          - 297/10240*phi1(9/16,9/16)*al*Nc
          + 27/256*phi1(3/4,3/4)*Nc^(-1)
          - 27/1024*phi1(3/4,3/4)*Nc
          - 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/1024*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq106*a*(
          - 27/1280*ln(4/3)
          - 27/640*ln(4/3)*Nc^(-2)
          + 27/640*ln(4/3)*al*Nc^(-2)
          + 27/1280*ln(4/3)*al
          + 297/10240*phi1(9/16,9/16)
          + 297/5120*phi1(9/16,9/16)*Nc^(-2)
          - 297/5120*phi1(9/16,9/16)*al*Nc^(-2)
          - 297/10240*phi1(9/16,9/16)*al
          - 27/1024*phi1(3/4,3/4)
          - 27/512*phi1(3/4,3/4)*Nc^(-2)
          + 27/512*phi1(3/4,3/4)*al*Nc^(-2)
          + 27/1024*phi1(3/4,3/4)*al
          )

      + projqqqq107*a*(
          - 27/640*ln(4/3)*Nc^(-1)
          + 27/160*ln(4/3)*Nc
          + 27/640*ln(4/3)*al*Nc^(-1)
          - 27/160*ln(4/3)*al^2*Nc
          + 297/5120*phi1(9/16,9/16)*Nc^(-1)
          + 27/5120*phi1(9/16,9/16)*Nc
          - 297/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 27/5120*phi1(9/16,9/16)*al^2*Nc
          - 27/512*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*al*Nc^(-1)
          )

      + projqqqq108*a*(
          - 189/1280*ln(4/3)
          + 27/1280*ln(4/3)*Nc^(-2)
          - 27/1280*ln(4/3)*al*Nc^(-2)
          - 27/1280*ln(4/3)*al
          + 27/160*ln(4/3)*al^2
          - 351/10240*phi1(9/16,9/16)
          - 297/10240*phi1(9/16,9/16)*Nc^(-2)
          + 297/10240*phi1(9/16,9/16)*al*Nc^(-2)
          + 297/10240*phi1(9/16,9/16)*al
          + 27/5120*phi1(9/16,9/16)*al^2
          + 27/1024*phi1(3/4,3/4)
          + 27/1024*phi1(3/4,3/4)*Nc^(-2)
          - 27/1024*phi1(3/4,3/4)*al*Nc^(-2)
          - 27/1024*phi1(3/4,3/4)*al
          )

      + projqqqq109*a*(
          + 27/1280*ln(4/3)*Nc^(-2)
          - 27/1280*ln(4/3)*al*Nc^(-2)
          - 297/10240*phi1(9/16,9/16)*Nc^(-2)
          + 297/10240*phi1(9/16,9/16)*al*Nc^(-2)
          + 27/1024*phi1(3/4,3/4)*Nc^(-2)
          - 27/1024*phi1(3/4,3/4)*al*Nc^(-2)
          )

      + projqqqq110*a*(
          - 27/640*ln(4/3)*Nc^(-1)
          + 27/1280*ln(4/3)*Nc
          + 27/640*ln(4/3)*al*Nc^(-1)
          - 27/1280*ln(4/3)*al*Nc
          + 297/5120*phi1(9/16,9/16)*Nc^(-1)
          - 297/10240*phi1(9/16,9/16)*Nc
          - 297/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 297/10240*phi1(9/16,9/16)*al*Nc
          - 27/512*phi1(3/4,3/4)*Nc^(-1)
          + 27/1024*phi1(3/4,3/4)*Nc
          + 27/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/1024*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq111*a*(
          - 27/1280*ln(4/3)
          - 27/1280*ln(4/3)*Nc^(-2)
          + 27/1280*ln(4/3)*al*Nc^(-2)
          + 27/1280*ln(4/3)*al
          + 297/10240*phi1(9/16,9/16)
          + 297/10240*phi1(9/16,9/16)*Nc^(-2)
          - 297/10240*phi1(9/16,9/16)*al*Nc^(-2)
          - 297/10240*phi1(9/16,9/16)*al
          - 27/1024*phi1(3/4,3/4)
          - 27/1024*phi1(3/4,3/4)*Nc^(-2)
          + 27/1024*phi1(3/4,3/4)*al*Nc^(-2)
          + 27/1024*phi1(3/4,3/4)*al
          )

      + projqqqq112*a*(
          + 27/640*ln(4/3)*Nc^(-1)
          - 27/640*ln(4/3)*al*Nc^(-1)
          - 297/5120*phi1(9/16,9/16)*Nc^(-1)
          + 297/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*al*Nc^(-1)
          )

      + projqqqq113*a*(
          + 27/640*ln(4/3)
          + 27/320*ln(4/3)*Nc^(-2)
          - 27/320*ln(4/3)*al*Nc^(-2)
          - 27/640*ln(4/3)*al
          - 297/5120*phi1(9/16,9/16)
          - 297/2560*phi1(9/16,9/16)*Nc^(-2)
          + 297/2560*phi1(9/16,9/16)*al*Nc^(-2)
          + 297/5120*phi1(9/16,9/16)*al
          + 27/512*phi1(3/4,3/4)
          + 27/256*phi1(3/4,3/4)*Nc^(-2)
          - 27/256*phi1(3/4,3/4)*al*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al
          )

      + projqqqq114*a*(
          - 27/160*ln(4/3)*Nc^(-1)
          + 27/640*ln(4/3)*Nc
          + 27/160*ln(4/3)*al*Nc^(-1)
          - 27/640*ln(4/3)*al*Nc
          + 297/1280*phi1(9/16,9/16)*Nc^(-1)
          - 297/5120*phi1(9/16,9/16)*Nc
          - 297/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 297/5120*phi1(9/16,9/16)*al*Nc
          - 27/128*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc
          + 27/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq115*a*(
          + 27/1280*ln(4/3)
          + 27/640*ln(4/3)*Nc^(-2)
          - 27/640*ln(4/3)*al*Nc^(-2)
          - 27/1280*ln(4/3)*al
          - 297/10240*phi1(9/16,9/16)
          - 297/5120*phi1(9/16,9/16)*Nc^(-2)
          + 297/5120*phi1(9/16,9/16)*al*Nc^(-2)
          + 297/10240*phi1(9/16,9/16)*al
          + 27/1024*phi1(3/4,3/4)
          + 27/512*phi1(3/4,3/4)*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al*Nc^(-2)
          - 27/1024*phi1(3/4,3/4)*al
          )

      + projqqqq116*a*(
          - 27/320*ln(4/3)*Nc^(-1)
          + 27/1280*ln(4/3)*Nc
          + 27/320*ln(4/3)*al*Nc^(-1)
          - 27/1280*ln(4/3)*al*Nc
          + 297/2560*phi1(9/16,9/16)*Nc^(-1)
          - 297/10240*phi1(9/16,9/16)*Nc
          - 297/2560*phi1(9/16,9/16)*al*Nc^(-1)
          + 297/10240*phi1(9/16,9/16)*al*Nc
          - 27/256*phi1(3/4,3/4)*Nc^(-1)
          + 27/1024*phi1(3/4,3/4)*Nc
          + 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/1024*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq117*a*(
          + 27/160*ln(4/3)*Nc^(-1)
          - 27/640*ln(4/3)*Nc
          - 27/160*ln(4/3)*al*Nc^(-1)
          + 27/640*ln(4/3)*al*Nc
          - 297/1280*phi1(9/16,9/16)*Nc^(-1)
          + 297/5120*phi1(9/16,9/16)*Nc
          + 297/1280*phi1(9/16,9/16)*al*Nc^(-1)
          - 297/5120*phi1(9/16,9/16)*al*Nc
          + 27/128*phi1(3/4,3/4)*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*Nc
          - 27/128*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq118*a*(
          - 27/640*ln(4/3)
          - 27/320*ln(4/3)*Nc^(-2)
          + 27/320*ln(4/3)*al*Nc^(-2)
          + 27/640*ln(4/3)*al
          + 297/5120*phi1(9/16,9/16)
          + 297/2560*phi1(9/16,9/16)*Nc^(-2)
          - 297/2560*phi1(9/16,9/16)*al*Nc^(-2)
          - 297/5120*phi1(9/16,9/16)*al
          - 27/512*phi1(3/4,3/4)
          - 27/256*phi1(3/4,3/4)*Nc^(-2)
          + 27/256*phi1(3/4,3/4)*al*Nc^(-2)
          + 27/512*phi1(3/4,3/4)*al
          )

      + projqqqq119*a*(
          + 27/640*ln(4/3)*Nc^(-1)
          - 27/1280*ln(4/3)*Nc
          - 27/640*ln(4/3)*al*Nc^(-1)
          + 27/1280*ln(4/3)*al*Nc
          - 297/5120*phi1(9/16,9/16)*Nc^(-1)
          + 297/10240*phi1(9/16,9/16)*Nc
          + 297/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 297/10240*phi1(9/16,9/16)*al*Nc
          + 27/512*phi1(3/4,3/4)*Nc^(-1)
          - 27/1024*phi1(3/4,3/4)*Nc
          - 27/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/1024*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq120*a*(
          - 27/1280*ln(4/3)*Nc^(-2)
          + 27/1280*ln(4/3)*al*Nc^(-2)
          + 297/10240*phi1(9/16,9/16)*Nc^(-2)
          - 297/10240*phi1(9/16,9/16)*al*Nc^(-2)
          - 27/1024*phi1(3/4,3/4)*Nc^(-2)
          + 27/1024*phi1(3/4,3/4)*al*Nc^(-2)
          )

      + projqqqq121*a*(
          + 27/640*ln(4/3)*Nc^(-1)
          + 189/1280*ln(4/3)*Nc
          - 27/640*ln(4/3)*al*Nc^(-1)
          + 27/1280*ln(4/3)*al*Nc
          - 27/160*ln(4/3)*al^2*Nc
          - 297/5120*phi1(9/16,9/16)*Nc^(-1)
          + 351/10240*phi1(9/16,9/16)*Nc
          + 297/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 297/10240*phi1(9/16,9/16)*al*Nc
          - 27/5120*phi1(9/16,9/16)*al^2*Nc
          + 27/512*phi1(3/4,3/4)*Nc^(-1)
          - 27/1024*phi1(3/4,3/4)*Nc
          - 27/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/1024*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq122*a*(
          - 27/160*ln(4/3)
          - 27/1280*ln(4/3)*Nc^(-2)
          + 27/1280*ln(4/3)*al*Nc^(-2)
          + 27/160*ln(4/3)*al^2
          - 27/5120*phi1(9/16,9/16)
          + 297/10240*phi1(9/16,9/16)*Nc^(-2)
          - 297/10240*phi1(9/16,9/16)*al*Nc^(-2)
          + 27/5120*phi1(9/16,9/16)*al^2
          - 27/1024*phi1(3/4,3/4)*Nc^(-2)
          + 27/1024*phi1(3/4,3/4)*al*Nc^(-2)
          )

      + projqqqq123*a*(
          + 27/1280*ln(4/3)
          + 27/640*ln(4/3)*Nc^(-2)
          - 27/640*ln(4/3)*al*Nc^(-2)
          - 27/1280*ln(4/3)*al
          - 297/10240*phi1(9/16,9/16)
          - 297/5120*phi1(9/16,9/16)*Nc^(-2)
          + 297/5120*phi1(9/16,9/16)*al*Nc^(-2)
          + 297/10240*phi1(9/16,9/16)*al
          + 27/1024*phi1(3/4,3/4)
          + 27/512*phi1(3/4,3/4)*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al*Nc^(-2)
          - 27/1024*phi1(3/4,3/4)*al
          )

      + projqqqq124*a*(
          - 27/320*ln(4/3)*Nc^(-1)
          + 27/1280*ln(4/3)*Nc
          + 27/320*ln(4/3)*al*Nc^(-1)
          - 27/1280*ln(4/3)*al*Nc
          + 297/2560*phi1(9/16,9/16)*Nc^(-1)
          - 297/10240*phi1(9/16,9/16)*Nc
          - 297/2560*phi1(9/16,9/16)*al*Nc^(-1)
          + 297/10240*phi1(9/16,9/16)*al*Nc
          - 27/256*phi1(3/4,3/4)*Nc^(-1)
          + 27/1024*phi1(3/4,3/4)*Nc
          + 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/1024*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq125*a*(
          + 9/64*ln(4/3)
          + 9/128*ln(4/3)*Nc^(-2)
          + 27/512*phi1(9/16,9/16)
          + 135/1024*phi1(9/16,9/16)*Nc^(-2)
          + 9/512*phi1(9/16,9/16)*al*Nc^(-2)
          - 27/256*phi1(3/4,3/4)
          - 99/512*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq126*a*(
          - 9/64*ln(4/3)*Nc^(-1)
          - 9/128*ln(4/3)*Nc
          - 135/512*phi1(9/16,9/16)*Nc^(-1)
          + 81/1024*phi1(9/16,9/16)*Nc
          - 9/256*phi1(9/16,9/16)*al*Nc^(-1)
          + 9/512*phi1(9/16,9/16)*al*Nc
          + 99/256*phi1(3/4,3/4)*Nc^(-1)
          - 45/512*phi1(3/4,3/4)*Nc
          )

      + projqqqq127*a*(
          + 9/128*ln(4/3)
          + 9/64*ln(4/3)*Nc^(-2)
          + 27/1024*phi1(9/16,9/16)
          + 9/128*phi1(9/16,9/16)*Nc^(-2)
          + 9/512*phi1(9/16,9/16)*al*Nc^(-2)
          - 27/512*phi1(3/4,3/4)
          - 27/256*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq128*a*(
          - 9/32*ln(4/3)*Nc^(-1)
          + 9/128*ln(4/3)*Nc
          - 9/64*phi1(9/16,9/16)*Nc^(-1)
          + 45/1024*phi1(9/16,9/16)*Nc
          - 9/256*phi1(9/16,9/16)*al*Nc^(-1)
          + 9/512*phi1(9/16,9/16)*al*Nc
          + 27/128*phi1(3/4,3/4)*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*Nc
          )

      + projqqqq129*a*(
          + 9/128*ln(4/3)
          - 9/128*ln(4/3)*Nc^(-2)
          + 9/1024*phi1(9/16,9/16)
          + 63/1024*phi1(9/16,9/16)*Nc^(-2)
          - 9/512*phi1(9/16,9/16)*al
          - 27/512*phi1(3/4,3/4)
          - 45/512*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq130*a*(
          + 9/64*ln(4/3)*Nc^(-1)
          - 9/64*ln(4/3)*Nc
          - 63/512*phi1(9/16,9/16)*Nc^(-1)
          + 27/512*phi1(9/16,9/16)*Nc
          + 9/512*phi1(9/16,9/16)*al*Nc
          + 45/256*phi1(3/4,3/4)*Nc^(-1)
          - 9/256*phi1(3/4,3/4)*Nc
          )

      + projqqqq131*a*(
          - 9/32*ln(4/3)*Nc^(-1)
          + 9/128*ln(4/3)*Nc
          + 63/256*phi1(9/16,9/16)*Nc^(-1)
          - 63/1024*phi1(9/16,9/16)*Nc
          - 45/128*phi1(3/4,3/4)*Nc^(-1)
          + 45/512*phi1(3/4,3/4)*Nc
          )

      + projqqqq132*a*(
          + 9/128*ln(4/3)
          + 9/64*ln(4/3)*Nc^(-2)
          - 63/1024*phi1(9/16,9/16)
          - 63/512*phi1(9/16,9/16)*Nc^(-2)
          + 45/512*phi1(3/4,3/4)
          + 45/256*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq133*a*(
          - 9/64*ln(4/3)*Nc^(-1)
          - 9/128*ln(4/3)*Nc
          + 63/512*phi1(9/16,9/16)*Nc^(-1)
          - 27/1024*phi1(9/16,9/16)*Nc
          - 45/256*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc
          )

      + projqqqq134*a*(
          + 9/64*ln(4/3)
          + 9/128*ln(4/3)*Nc^(-2)
          - 9/256*phi1(9/16,9/16)
          - 63/1024*phi1(9/16,9/16)*Nc^(-2)
          + 9/256*phi1(3/4,3/4)
          + 45/512*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq135*a*(
          - 9/64*ln(4/3)*Nc^(-1)
          + 9/64*ln(4/3)*Nc
          + 63/512*phi1(9/16,9/16)*Nc^(-1)
          - 9/256*phi1(9/16,9/16)*Nc
          - 45/256*phi1(3/4,3/4)*Nc^(-1)
          + 9/256*phi1(3/4,3/4)*Nc
          )

      + projqqqq136*a*(
          - 9/128*ln(4/3)
          + 9/128*ln(4/3)*Nc^(-2)
          - 27/1024*phi1(9/16,9/16)
          - 63/1024*phi1(9/16,9/16)*Nc^(-2)
          + 27/512*phi1(3/4,3/4)
          + 45/512*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq137*a*(
          - 9/64*ln(4/3)*Nc^(-1)
          - 9/128*ln(4/3)*Nc
          + 63/512*phi1(9/16,9/16)*Nc^(-1)
          - 9/1024*phi1(9/16,9/16)*Nc
          + 9/512*phi1(9/16,9/16)*al*Nc
          - 45/256*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc
          )

      + projqqqq138*a*(
          + 9/64*ln(4/3)
          + 9/128*ln(4/3)*Nc^(-2)
          - 27/512*phi1(9/16,9/16)
          - 63/1024*phi1(9/16,9/16)*Nc^(-2)
          - 9/512*phi1(9/16,9/16)*al
          + 9/256*phi1(3/4,3/4)
          + 45/512*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq139*a*(
          - 9/64*ln(4/3)*Nc^(-1)
          + 9/64*ln(4/3)*Nc
          + 63/512*phi1(9/16,9/16)*Nc^(-1)
          - 27/512*phi1(9/16,9/16)*Nc
          - 9/512*phi1(9/16,9/16)*al*Nc
          - 45/256*phi1(3/4,3/4)*Nc^(-1)
          + 9/256*phi1(3/4,3/4)*Nc
          )

      + projqqqq140*a*(
          - 9/128*ln(4/3)
          + 9/128*ln(4/3)*Nc^(-2)
          - 9/1024*phi1(9/16,9/16)
          - 63/1024*phi1(9/16,9/16)*Nc^(-2)
          + 9/512*phi1(9/16,9/16)*al
          + 27/512*phi1(3/4,3/4)
          + 45/512*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq141*a*(
          + 9/128*ln(4/3)
          + 9/64*ln(4/3)*Nc^(-2)
          + 45/1024*phi1(9/16,9/16)
          + 9/128*phi1(9/16,9/16)*Nc^(-2)
          + 9/512*phi1(9/16,9/16)*al*Nc^(-2)
          + 9/512*phi1(9/16,9/16)*al
          - 27/512*phi1(3/4,3/4)
          - 27/256*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq142*a*(
          - 9/32*ln(4/3)*Nc^(-1)
          + 9/128*ln(4/3)*Nc
          - 9/64*phi1(9/16,9/16)*Nc^(-1)
          + 27/1024*phi1(9/16,9/16)*Nc
          - 9/256*phi1(9/16,9/16)*al*Nc^(-1)
          + 27/128*phi1(3/4,3/4)*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*Nc
          )

      + projqqqq143*a*(
          + 9/128*ln(4/3)
          - 9/128*ln(4/3)*Nc^(-2)
          + 27/1024*phi1(9/16,9/16)
          + 63/1024*phi1(9/16,9/16)*Nc^(-2)
          - 27/512*phi1(3/4,3/4)
          - 45/512*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq144*a*(
          + 9/64*ln(4/3)*Nc^(-1)
          - 9/64*ln(4/3)*Nc
          - 63/512*phi1(9/16,9/16)*Nc^(-1)
          + 9/256*phi1(9/16,9/16)*Nc
          + 45/256*phi1(3/4,3/4)*Nc^(-1)
          - 9/256*phi1(3/4,3/4)*Nc
          )

      + projqqqq145*a*(
          + 27/640*ln(4/3)
          + 27/320*ln(4/3)*Nc^(-2)
          - 27/320*ln(4/3)*al*Nc^(-2)
          - 27/640*ln(4/3)*al
          - 297/5120*phi1(9/16,9/16)
          - 297/2560*phi1(9/16,9/16)*Nc^(-2)
          + 297/2560*phi1(9/16,9/16)*al*Nc^(-2)
          + 297/5120*phi1(9/16,9/16)*al
          + 27/512*phi1(3/4,3/4)
          + 27/256*phi1(3/4,3/4)*Nc^(-2)
          - 27/256*phi1(3/4,3/4)*al*Nc^(-2)
          - 27/512*phi1(3/4,3/4)*al
          )

      + projqqqq146*a*(
          - 27/160*ln(4/3)*Nc^(-1)
          + 27/640*ln(4/3)*Nc
          + 27/160*ln(4/3)*al*Nc^(-1)
          - 27/640*ln(4/3)*al*Nc
          + 297/1280*phi1(9/16,9/16)*Nc^(-1)
          - 297/5120*phi1(9/16,9/16)*Nc
          - 297/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 297/5120*phi1(9/16,9/16)*al*Nc
          - 27/128*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc
          + 27/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq147*a*(
          + 27/160*ln(4/3)*Nc^(-1)
          - 27/640*ln(4/3)*Nc
          - 27/160*ln(4/3)*al*Nc^(-1)
          + 27/640*ln(4/3)*al*Nc
          - 297/1280*phi1(9/16,9/16)*Nc^(-1)
          + 297/5120*phi1(9/16,9/16)*Nc
          + 297/1280*phi1(9/16,9/16)*al*Nc^(-1)
          - 297/5120*phi1(9/16,9/16)*al*Nc
          + 27/128*phi1(3/4,3/4)*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*Nc
          - 27/128*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*al*Nc
          )

      + projqqqq148*a*(
          - 27/640*ln(4/3)
          - 27/320*ln(4/3)*Nc^(-2)
          + 27/320*ln(4/3)*al*Nc^(-2)
          + 27/640*ln(4/3)*al
          + 297/5120*phi1(9/16,9/16)
          + 297/2560*phi1(9/16,9/16)*Nc^(-2)
          - 297/2560*phi1(9/16,9/16)*al*Nc^(-2)
          - 297/5120*phi1(9/16,9/16)*al
          - 27/512*phi1(3/4,3/4)
          - 27/256*phi1(3/4,3/4)*Nc^(-2)
          + 27/256*phi1(3/4,3/4)*al*Nc^(-2)
          + 27/512*phi1(3/4,3/4)*al
          )

      + projqqqq149*a*(
          - 9/128*ln(4/3)
          + 9/128*ln(4/3)*Nc^(-2)
          + 81/1024*phi1(9/16,9/16)
          + 135/1024*phi1(9/16,9/16)*Nc^(-2)
          + 9/512*phi1(9/16,9/16)*al*Nc^(-2)
          + 9/512*phi1(9/16,9/16)*al
          - 45/512*phi1(3/4,3/4)
          - 99/512*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq150*a*(
          - 9/64*ln(4/3)*Nc^(-1)
          + 9/64*ln(4/3)*Nc
          - 135/512*phi1(9/16,9/16)*Nc^(-1)
          + 27/512*phi1(9/16,9/16)*Nc
          - 9/256*phi1(9/16,9/16)*al*Nc^(-1)
          + 99/256*phi1(3/4,3/4)*Nc^(-1)
          - 27/256*phi1(3/4,3/4)*Nc
          )

      + projqqqq151*a*(
          - 9/64*ln(4/3)
          - 9/128*ln(4/3)*Nc^(-2)
          + 27/512*phi1(9/16,9/16)
          + 63/1024*phi1(9/16,9/16)*Nc^(-2)
          + 9/512*phi1(9/16,9/16)*al
          - 9/256*phi1(3/4,3/4)
          - 45/512*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq152*a*(
          + 9/64*ln(4/3)*Nc^(-1)
          + 9/128*ln(4/3)*Nc
          - 63/512*phi1(9/16,9/16)*Nc^(-1)
          + 9/1024*phi1(9/16,9/16)*Nc
          - 9/512*phi1(9/16,9/16)*al*Nc
          + 45/256*phi1(3/4,3/4)*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*Nc
          )

      + projqqqq153*a*(
          + 9/64*ln(4/3)*Nc^(-1)
          - 9/64*ln(4/3)*Nc
          + 135/512*phi1(9/16,9/16)*Nc^(-1)
          - 27/512*phi1(9/16,9/16)*Nc
          + 9/256*phi1(9/16,9/16)*al*Nc^(-1)
          - 99/256*phi1(3/4,3/4)*Nc^(-1)
          + 27/256*phi1(3/4,3/4)*Nc
          )

      + projqqqq154*a*(
          + 9/128*ln(4/3)
          - 9/128*ln(4/3)*Nc^(-2)
          - 81/1024*phi1(9/16,9/16)
          - 135/1024*phi1(9/16,9/16)*Nc^(-2)
          - 9/512*phi1(9/16,9/16)*al*Nc^(-2)
          - 9/512*phi1(9/16,9/16)*al
          + 45/512*phi1(3/4,3/4)
          + 99/512*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq155*a*(
          + 9/32*ln(4/3)*Nc^(-1)
          - 9/128*ln(4/3)*Nc
          + 9/64*phi1(9/16,9/16)*Nc^(-1)
          - 27/1024*phi1(9/16,9/16)*Nc
          + 9/256*phi1(9/16,9/16)*al*Nc^(-1)
          - 27/128*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc
          )

      + projqqqq156*a*(
          - 9/128*ln(4/3)
          - 9/64*ln(4/3)*Nc^(-2)
          - 45/1024*phi1(9/16,9/16)
          - 9/128*phi1(9/16,9/16)*Nc^(-2)
          - 9/512*phi1(9/16,9/16)*al*Nc^(-2)
          - 9/512*phi1(9/16,9/16)*al
          + 27/512*phi1(3/4,3/4)
          + 27/256*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq157*a*(
          + 9/32*ln(4/3)*Nc^(-1)
          - 9/128*ln(4/3)*Nc
          + 9/64*phi1(9/16,9/16)*Nc^(-1)
          - 45/1024*phi1(9/16,9/16)*Nc
          + 9/256*phi1(9/16,9/16)*al*Nc^(-1)
          - 9/512*phi1(9/16,9/16)*al*Nc
          - 27/128*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc
          )

      + projqqqq158*a*(
          - 9/128*ln(4/3)
          - 9/64*ln(4/3)*Nc^(-2)
          - 27/1024*phi1(9/16,9/16)
          - 9/128*phi1(9/16,9/16)*Nc^(-2)
          - 9/512*phi1(9/16,9/16)*al*Nc^(-2)
          + 27/512*phi1(3/4,3/4)
          + 27/256*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq159*a*(
          - 9/64*ln(4/3)
          - 9/128*ln(4/3)*Nc^(-2)
          + 9/256*phi1(9/16,9/16)
          + 63/1024*phi1(9/16,9/16)*Nc^(-2)
          - 9/256*phi1(3/4,3/4)
          - 45/512*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq160*a*(
          + 9/64*ln(4/3)*Nc^(-1)
          + 9/128*ln(4/3)*Nc
          - 63/512*phi1(9/16,9/16)*Nc^(-1)
          + 27/1024*phi1(9/16,9/16)*Nc
          + 45/256*phi1(3/4,3/4)*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*Nc
          )

      + projqqqq161*a*(
          - 9/128*ln(4/3)
          - 9/64*ln(4/3)*Nc^(-2)
          + 63/1024*phi1(9/16,9/16)
          + 63/512*phi1(9/16,9/16)*Nc^(-2)
          - 45/512*phi1(3/4,3/4)
          - 45/256*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq162*a*(
          + 9/32*ln(4/3)*Nc^(-1)
          - 9/128*ln(4/3)*Nc
          - 63/256*phi1(9/16,9/16)*Nc^(-1)
          + 63/1024*phi1(9/16,9/16)*Nc
          + 45/128*phi1(3/4,3/4)*Nc^(-1)
          - 45/512*phi1(3/4,3/4)*Nc
          )

      + projqqqq163*a*(
          + 9/64*ln(4/3)*Nc^(-1)
          + 9/128*ln(4/3)*Nc
          + 135/512*phi1(9/16,9/16)*Nc^(-1)
          - 81/1024*phi1(9/16,9/16)*Nc
          + 9/256*phi1(9/16,9/16)*al*Nc^(-1)
          - 9/512*phi1(9/16,9/16)*al*Nc
          - 99/256*phi1(3/4,3/4)*Nc^(-1)
          + 45/512*phi1(3/4,3/4)*Nc
          )

      + projqqqq164*a*(
          - 9/64*ln(4/3)
          - 9/128*ln(4/3)*Nc^(-2)
          - 27/512*phi1(9/16,9/16)
          - 135/1024*phi1(9/16,9/16)*Nc^(-2)
          - 9/512*phi1(9/16,9/16)*al*Nc^(-2)
          + 27/256*phi1(3/4,3/4)
          + 99/512*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq165*a*(
          + 15/256*phi1(9/16,9/16)
          + 15/128*phi1(9/16,9/16)*Nc^(-2)
          - 3/32*phi1(3/4,3/4)
          - 3/16*phi1(3/4,3/4)*Nc^(-2)
          )

      + projqqqq166*a*(
          - 15/64*phi1(9/16,9/16)*Nc^(-1)
          + 15/256*phi1(9/16,9/16)*Nc
          + 3/8*phi1(3/4,3/4)*Nc^(-1)
          - 3/32*phi1(3/4,3/4)*Nc
          )

      + projqqqq167*a*(
          + 15/64*phi1(9/16,9/16)*Nc^(-1)
          - 15/256*phi1(9/16,9/16)*Nc
          - 3/8*phi1(3/4,3/4)*Nc^(-1)
          + 3/32*phi1(3/4,3/4)*Nc
          )

      + projqqqq168*a*(
          - 15/256*phi1(9/16,9/16)
          - 15/128*phi1(9/16,9/16)*Nc^(-2)
          + 3/32*phi1(3/4,3/4)
          + 3/16*phi1(3/4,3/4)*Nc^(-2)
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Gluon-quark 4-point function

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

sumgraphaaqq :=

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq68 * (
          - 27/40*ln(4/3)
          + 9/20*ln(4/3)*al
          + 9/40*ln(4/3)*al^2
          - 567/1280*phi1(9/16,9/16)
          - 27/80*phi1(9/16,9/16)*al
          - 81/1280*phi1(9/16,9/16)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq66 * (
          + 297/5120
          + 459/5120*al
          - 1539/5120*al^2
          + 783/5120*al^3
          + 8883/25600*ln(4/3)
          + 9207/51200*ln(4/3)*al
          - 40527/51200*ln(4/3)*al^2
          + 6777/25600*ln(4/3)*al^3
          - 245457/819200*phi1(9/16,9/16)
          + 342711/819200*phi1(9/16,9/16)*al
          - 37071/819200*phi1(9/16,9/16)*al^2
          - 60183/819200*phi1(9/16,9/16)*al^3
          + 405/1024*phi1(3/4,3/4)
          - 4887/8192*phi1(3/4,3/4)*al
          + 1647/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq65 * (
          - 297/5120
          - 459/5120*al
          + 1539/5120*al^2
          - 783/5120*al^3
          - 8883/25600*ln(4/3)
          - 9207/51200*ln(4/3)*al
          + 40527/51200*ln(4/3)*al^2
          - 6777/25600*ln(4/3)*al^3
          + 245457/819200*phi1(9/16,9/16)
          - 342711/819200*phi1(9/16,9/16)*al
          + 37071/819200*phi1(9/16,9/16)*al^2
          + 60183/819200*phi1(9/16,9/16)*al^3
          - 405/1024*phi1(3/4,3/4)
          + 4887/8192*phi1(3/4,3/4)*al
          - 1647/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq64 * (
          + 297/5120
          + 459/5120*al
          - 1539/5120*al^2
          + 783/5120*al^3
          + 8883/25600*ln(4/3)
          + 9207/51200*ln(4/3)*al
          - 40527/51200*ln(4/3)*al^2
          + 6777/25600*ln(4/3)*al^3
          - 245457/819200*phi1(9/16,9/16)
          + 342711/819200*phi1(9/16,9/16)*al
          - 37071/819200*phi1(9/16,9/16)*al^2
          - 60183/819200*phi1(9/16,9/16)*al^3
          + 405/1024*phi1(3/4,3/4)
          - 4887/8192*phi1(3/4,3/4)*al
          + 1647/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq63 * (
          + 297/5120
          + 459/5120*al
          - 1539/5120*al^2
          + 783/5120*al^3
          + 8883/25600*ln(4/3)
          + 9207/51200*ln(4/3)*al
          - 40527/51200*ln(4/3)*al^2
          + 6777/25600*ln(4/3)*al^3
          - 245457/819200*phi1(9/16,9/16)
          + 342711/819200*phi1(9/16,9/16)*al
          - 37071/819200*phi1(9/16,9/16)*al^2
          - 60183/819200*phi1(9/16,9/16)*al^3
          + 405/1024*phi1(3/4,3/4)
          - 4887/8192*phi1(3/4,3/4)*al
          + 1647/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq62 * (
          + 1107/2560
          - 2511/2560*al
          + 1701/2560*al^2
          - 297/2560*al^3
          + 297/1280*ln(4/3)
          - 2943/2560*ln(4/3)*al
          + 189/160*ln(4/3)*al^2
          - 135/512*ln(4/3)*al^3
          + 36693/81920*phi1(9/16,9/16)
          - 4185/16384*phi1(9/16,9/16)*al
          - 20709/81920*phi1(9/16,9/16)*al^2
          + 4941/81920*phi1(9/16,9/16)*al^3
          - 1215/2048*phi1(3/4,3/4)
          + 675/1024*phi1(3/4,3/4)*al
          - 135/2048*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq61 * (
          - 297/5120
          - 459/5120*al
          + 1539/5120*al^2
          - 783/5120*al^3
          - 8883/25600*ln(4/3)
          - 9207/51200*ln(4/3)*al
          + 40527/51200*ln(4/3)*al^2
          - 6777/25600*ln(4/3)*al^3
          + 245457/819200*phi1(9/16,9/16)
          - 342711/819200*phi1(9/16,9/16)*al
          + 37071/819200*phi1(9/16,9/16)*al^2
          + 60183/819200*phi1(9/16,9/16)*al^3
          - 405/1024*phi1(3/4,3/4)
          + 4887/8192*phi1(3/4,3/4)*al
          - 1647/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq60 * (
          - 1107/2560
          + 2511/2560*al
          - 1701/2560*al^2
          + 297/2560*al^3
          - 297/1280*ln(4/3)
          + 2943/2560*ln(4/3)*al
          - 189/160*ln(4/3)*al^2
          + 135/512*ln(4/3)*al^3
          - 36693/81920*phi1(9/16,9/16)
          + 4185/16384*phi1(9/16,9/16)*al
          + 20709/81920*phi1(9/16,9/16)*al^2
          - 4941/81920*phi1(9/16,9/16)*al^3
          + 1215/2048*phi1(3/4,3/4)
          - 675/1024*phi1(3/4,3/4)*al
          + 135/2048*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq59 * (
          - 297/5120
          - 459/5120*al
          + 1539/5120*al^2
          - 783/5120*al^3
          - 8883/25600*ln(4/3)
          - 9207/51200*ln(4/3)*al
          + 40527/51200*ln(4/3)*al^2
          - 6777/25600*ln(4/3)*al^3
          + 245457/819200*phi1(9/16,9/16)
          - 342711/819200*phi1(9/16,9/16)*al
          + 37071/819200*phi1(9/16,9/16)*al^2
          + 60183/819200*phi1(9/16,9/16)*al^3
          - 405/1024*phi1(3/4,3/4)
          + 4887/8192*phi1(3/4,3/4)*al
          - 1647/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq57 * (
          + 9/640
          - 9/320*al
          + 9/640*al^2
          + 1881/6400*ln(4/3)
          + 603/6400*ln(4/3)*al
          - 1017/3200*ln(4/3)*al^2
          - 73467/102400*phi1(9/16,9/16)
          - 387/12800*phi1(9/16,9/16)*al
          + 1863/102400*phi1(9/16,9/16)*al^2
          + 1215/1024*phi1(3/4,3/4)
          + 27/1024*phi1(3/4,3/4)*al
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq56 * (
          + 9/320
          - 9/160*al
          + 9/320*al^2
          + 3897/6400*ln(4/3)
          + 1071/6400*ln(4/3)*al
          - 1017/1600*ln(4/3)*al^2
          + 3087/12800*phi1(9/16,9/16)
          + 189/51200*phi1(9/16,9/16)*al
          + 1863/51200*phi1(9/16,9/16)*al^2
          - 279/1024*phi1(3/4,3/4)
          + 27/1024*phi1(3/4,3/4)*al
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq55 * (
          + 9/640
          - 9/320*al
          + 9/640*al^2
          + 1503/3200*ln(4/3)
          - 351/3200*ln(4/3)*al
          - 1377/3200*ln(4/3)*al^2
          + 155583/102400*phi1(9/16,9/16)
          + 6507/51200*phi1(9/16,9/16)*al
          + 5103/102400*phi1(9/16,9/16)*al^2
          - 63/32*phi1(3/4,3/4)
          + 27/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq54 * (
          - 9/640
          + 9/320*al
          - 9/640*al^2
          - 1881/6400*ln(4/3)
          - 603/6400*ln(4/3)*al
          + 1017/3200*ln(4/3)*al^2
          + 73467/102400*phi1(9/16,9/16)
          + 387/12800*phi1(9/16,9/16)*al
          - 1863/102400*phi1(9/16,9/16)*al^2
          - 1215/1024*phi1(3/4,3/4)
          - 27/1024*phi1(3/4,3/4)*al
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq53 * (
          - 9/640
          + 9/320*al
          - 9/640*al^2
          - 1503/3200*ln(4/3)
          + 351/3200*ln(4/3)*al
          + 1377/3200*ln(4/3)*al^2
          - 155583/102400*phi1(9/16,9/16)
          - 6507/51200*phi1(9/16,9/16)*al
          - 5103/102400*phi1(9/16,9/16)*al^2
          + 63/32*phi1(3/4,3/4)
          - 27/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq52 * (
          - 9/320
          + 9/160*al
          - 9/320*al^2
          - 3897/6400*ln(4/3)
          - 1071/6400*ln(4/3)*al
          + 1017/1600*ln(4/3)*al^2
          - 3087/12800*phi1(9/16,9/16)
          - 189/51200*phi1(9/16,9/16)*al
          - 1863/51200*phi1(9/16,9/16)*al^2
          + 279/1024*phi1(3/4,3/4)
          - 27/1024*phi1(3/4,3/4)*al
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq50 * (
          + 81/1280
          - 81/1280*al
          - 81/1280*al^2
          + 81/1280*al^3
          + 1827/6400*ln(4/3)
          - 2547/6400*ln(4/3)*al
          - 747/6400*ln(4/3)*al^2
          + 567/6400*ln(4/3)*al^3
          + 205047/204800*phi1(9/16,9/16)
          + 71433/204800*phi1(9/16,9/16)*al
          - 11367/204800*phi1(9/16,9/16)*al^2
          - 5913/204800*phi1(9/16,9/16)*al^3
          - 333/256*phi1(3/4,3/4)
          - 63/256*phi1(3/4,3/4)*al
          + 27/256*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq49 * (
          - 81/1280
          + 81/1280*al
          + 81/1280*al^2
          - 81/1280*al^3
          - 1827/6400*ln(4/3)
          + 2547/6400*ln(4/3)*al
          + 747/6400*ln(4/3)*al^2
          - 567/6400*ln(4/3)*al^3
          - 205047/204800*phi1(9/16,9/16)
          - 71433/204800*phi1(9/16,9/16)*al
          + 11367/204800*phi1(9/16,9/16)*al^2
          + 5913/204800*phi1(9/16,9/16)*al^3
          + 333/256*phi1(3/4,3/4)
          + 63/256*phi1(3/4,3/4)*al
          - 27/256*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq48 * (
          + 9/640
          - 9/320*al
          + 9/640*al^2
          + 1881/6400*ln(4/3)
          + 603/6400*ln(4/3)*al
          - 1017/3200*ln(4/3)*al^2
          - 73467/102400*phi1(9/16,9/16)
          - 387/12800*phi1(9/16,9/16)*al
          + 1863/102400*phi1(9/16,9/16)*al^2
          + 1215/1024*phi1(3/4,3/4)
          + 27/1024*phi1(3/4,3/4)*al
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq47 * (
          - 9/640
          + 9/320*al
          - 9/640*al^2
          - 63/200*ln(4/3)
          - 117/1600*ln(4/3)*al
          + 1017/3200*ln(4/3)*al^2
          - 98163/102400*phi1(9/16,9/16)
          - 1737/51200*phi1(9/16,9/16)*al
          - 1863/102400*phi1(9/16,9/16)*al^2
          + 747/512*phi1(3/4,3/4)
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq46 * (
          - 45/256*ln(4/3)
          + 261/1280*ln(4/3)*al
          + 9/80*ln(4/3)*al^2
          - 4581/2048*phi1(9/16,9/16)
          - 1611/10240*phi1(9/16,9/16)*al
          - 81/2560*phi1(9/16,9/16)*al^2
          + 3231/1024*phi1(3/4,3/4)
          - 27/1024*phi1(3/4,3/4)*al
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq45 * (
          - 9/640
          + 9/320*al
          - 9/640*al^2
          - 1881/6400*ln(4/3)
          - 603/6400*ln(4/3)*al
          + 1017/3200*ln(4/3)*al^2
          + 73467/102400*phi1(9/16,9/16)
          + 387/12800*phi1(9/16,9/16)*al
          - 1863/102400*phi1(9/16,9/16)*al^2
          - 1215/1024*phi1(3/4,3/4)
          - 27/1024*phi1(3/4,3/4)*al
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq44 * (
          + 45/256*ln(4/3)
          - 261/1280*ln(4/3)*al
          - 9/80*ln(4/3)*al^2
          + 4581/2048*phi1(9/16,9/16)
          + 1611/10240*phi1(9/16,9/16)*al
          + 81/2560*phi1(9/16,9/16)*al^2
          - 3231/1024*phi1(3/4,3/4)
          + 27/1024*phi1(3/4,3/4)*al
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq43 * (
          + 9/640
          - 9/320*al
          + 9/640*al^2
          + 63/200*ln(4/3)
          + 117/1600*ln(4/3)*al
          - 1017/3200*ln(4/3)*al^2
          + 98163/102400*phi1(9/16,9/16)
          + 1737/51200*phi1(9/16,9/16)*al
          + 1863/102400*phi1(9/16,9/16)*al^2
          - 747/512*phi1(3/4,3/4)
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq41 * (
          + 99/1280
          - 117/1280*al
          - 63/1280*al^2
          + 81/1280*al^3
          + 1359/3200*ln(4/3)
          - 387/3200*ln(4/3)*al
          - 2061/6400*ln(4/3)*al^2
          + 567/6400*ln(4/3)*al^3
          - 56727/204800*phi1(9/16,9/16)
          + 46161/204800*phi1(9/16,9/16)*al
          - 14121/204800*phi1(9/16,9/16)*al^2
          - 5913/204800*phi1(9/16,9/16)*al^3
          + 405/1024*phi1(3/4,3/4)
          - 279/1024*phi1(3/4,3/4)*al
          + 27/256*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq40 * (
          - 99/1280
          + 117/1280*al
          + 63/1280*al^2
          - 81/1280*al^3
          - 1359/3200*ln(4/3)
          + 387/3200*ln(4/3)*al
          + 2061/6400*ln(4/3)*al^2
          - 567/6400*ln(4/3)*al^3
          + 56727/204800*phi1(9/16,9/16)
          - 46161/204800*phi1(9/16,9/16)*al
          + 14121/204800*phi1(9/16,9/16)*al^2
          + 5913/204800*phi1(9/16,9/16)*al^3
          - 405/1024*phi1(3/4,3/4)
          + 279/1024*phi1(3/4,3/4)*al
          - 27/256*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq39 * (
          + 9/40*ln(4/3)
          - 3/20*ln(4/3)*al
          - 3/40*ln(4/3)*al^2
          + 3789/1280*phi1(9/16,9/16)
          + 9/80*phi1(9/16,9/16)*al
          + 27/1280*phi1(9/16,9/16)*al^2
          - 9/2*phi1(3/4,3/4)
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq38 * (
          + 9/80*ln(4/3)
          - 3/40*ln(4/3)*al
          - 3/80*ln(4/3)*al^2
          + 3789/2560*phi1(9/16,9/16)
          + 9/160*phi1(9/16,9/16)*al
          + 27/2560*phi1(9/16,9/16)*al^2
          - 9/4*phi1(3/4,3/4)
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq37 * (
          + 9/80*ln(4/3)
          - 3/40*ln(4/3)*al
          - 3/80*ln(4/3)*al^2
          + 3789/2560*phi1(9/16,9/16)
          + 9/160*phi1(9/16,9/16)*al
          + 27/2560*phi1(9/16,9/16)*al^2
          - 9/4*phi1(3/4,3/4)
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq35 * (
          + 9/1024
          - 441/5120*al
          + 657/5120*al^2
          - 261/5120*al^3
          + 19467/25600*ln(4/3)
          - 6021/51200*ln(4/3)*al
          - 4959/10240*ln(4/3)*al^2
          - 2259/25600*ln(4/3)*al^3
          + 568827/819200*phi1(9/16,9/16)
          + 12627/819200*phi1(9/16,9/16)*al
          + 13617/163840*phi1(9/16,9/16)*al^2
          + 20061/819200*phi1(9/16,9/16)*al^3
          - 81/128*phi1(3/4,3/4)
          + 1845/8192*phi1(3/4,3/4)*al
          - 549/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq34 * (
          - 9/1024
          + 441/5120*al
          - 657/5120*al^2
          + 261/5120*al^3
          - 19467/25600*ln(4/3)
          + 6021/51200*ln(4/3)*al
          + 4959/10240*ln(4/3)*al^2
          + 2259/25600*ln(4/3)*al^3
          - 568827/819200*phi1(9/16,9/16)
          - 12627/819200*phi1(9/16,9/16)*al
          - 13617/163840*phi1(9/16,9/16)*al^2
          - 20061/819200*phi1(9/16,9/16)*al^3
          + 81/128*phi1(3/4,3/4)
          - 1845/8192*phi1(3/4,3/4)*al
          + 549/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq33 * (
          + 9/1024
          - 441/5120*al
          + 657/5120*al^2
          - 261/5120*al^3
          + 19467/25600*ln(4/3)
          - 6021/51200*ln(4/3)*al
          - 4959/10240*ln(4/3)*al^2
          - 2259/25600*ln(4/3)*al^3
          + 568827/819200*phi1(9/16,9/16)
          + 12627/819200*phi1(9/16,9/16)*al
          + 13617/163840*phi1(9/16,9/16)*al^2
          + 20061/819200*phi1(9/16,9/16)*al^3
          - 81/128*phi1(3/4,3/4)
          + 1845/8192*phi1(3/4,3/4)*al
          - 549/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq32 * (
          + 9/1024
          - 441/5120*al
          + 657/5120*al^2
          - 261/5120*al^3
          + 19467/25600*ln(4/3)
          - 6021/51200*ln(4/3)*al
          - 4959/10240*ln(4/3)*al^2
          - 2259/25600*ln(4/3)*al^3
          + 568827/819200*phi1(9/16,9/16)
          + 12627/819200*phi1(9/16,9/16)*al
          + 13617/163840*phi1(9/16,9/16)*al^2
          + 20061/819200*phi1(9/16,9/16)*al^3
          - 81/128*phi1(3/4,3/4)
          + 1845/8192*phi1(3/4,3/4)*al
          - 549/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq31 * (
          - 441/2560
          + 981/2560*al
          - 639/2560*al^2
          + 99/2560*al^3
          - 3501/3200*ln(4/3)
          + 5643/12800*ln(4/3)*al
          + 567/1600*ln(4/3)*al^2
          + 45/512*ln(4/3)*al^3
          - 196659/409600*phi1(9/16,9/16)
          - 42957/409600*phi1(9/16,9/16)*al
          + 6651/409600*phi1(9/16,9/16)*al^2
          - 1647/81920*phi1(9/16,9/16)*al^3
          + 495/2048*phi1(3/4,3/4)
          - 63/256*phi1(3/4,3/4)*al
          + 45/2048*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq30 * (
          - 9/1024
          + 441/5120*al
          - 657/5120*al^2
          + 261/5120*al^3
          - 19467/25600*ln(4/3)
          + 6021/51200*ln(4/3)*al
          + 4959/10240*ln(4/3)*al^2
          + 2259/25600*ln(4/3)*al^3
          - 568827/819200*phi1(9/16,9/16)
          - 12627/819200*phi1(9/16,9/16)*al
          - 13617/163840*phi1(9/16,9/16)*al^2
          - 20061/819200*phi1(9/16,9/16)*al^3
          + 81/128*phi1(3/4,3/4)
          - 1845/8192*phi1(3/4,3/4)*al
          + 549/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq29 * (
          + 441/2560
          - 981/2560*al
          + 639/2560*al^2
          - 99/2560*al^3
          + 3501/3200*ln(4/3)
          - 5643/12800*ln(4/3)*al
          - 567/1600*ln(4/3)*al^2
          - 45/512*ln(4/3)*al^3
          + 196659/409600*phi1(9/16,9/16)
          + 42957/409600*phi1(9/16,9/16)*al
          - 6651/409600*phi1(9/16,9/16)*al^2
          + 1647/81920*phi1(9/16,9/16)*al^3
          - 495/2048*phi1(3/4,3/4)
          + 63/256*phi1(3/4,3/4)*al
          - 45/2048*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq28 * (
          - 9/1024
          + 441/5120*al
          - 657/5120*al^2
          + 261/5120*al^3
          - 19467/25600*ln(4/3)
          + 6021/51200*ln(4/3)*al
          + 4959/10240*ln(4/3)*al^2
          + 2259/25600*ln(4/3)*al^3
          - 568827/819200*phi1(9/16,9/16)
          - 12627/819200*phi1(9/16,9/16)*al
          - 13617/163840*phi1(9/16,9/16)*al^2
          - 20061/819200*phi1(9/16,9/16)*al^3
          + 81/128*phi1(3/4,3/4)
          - 1845/8192*phi1(3/4,3/4)*al
          + 549/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq27 * (
          - 397/5120
          + 1073/5120*al
          - 137/1024*al^2
          + 9/5120*al^3
          - 40917/25600*ln(4/3)
          + 6567/10240*ln(4/3)*al
          + 39657/51200*ln(4/3)*al^2
          + 1071/25600*ln(4/3)*al^3
          - 387747/819200*phi1(9/16,9/16)
          + 22077/163840*phi1(9/16,9/16)*al
          - 70029/819200*phi1(9/16,9/16)*al^2
          - 12609/819200*phi1(9/16,9/16)*al^3
          + 639/2048*phi1(3/4,3/4)
          - 4095/8192*phi1(3/4,3/4)*al
          + 99/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq26 * (
          + 109/1024
          - 1333/5120*al
          + 1121/5120*al^2
          - 333/5120*al^3
          - 255/1024*ln(4/3)
          + 13233/51200*ln(4/3)*al
          - 13101/51200*ln(4/3)*al^2
          + 2709/25600*ln(4/3)*al^3
          + 13095/32768*phi1(9/16,9/16)
          - 44181/819200*phi1(9/16,9/16)*al
          + 25857/819200*phi1(9/16,9/16)*al^2
          + 7749/819200*phi1(9/16,9/16)*al^3
          - 819/2048*phi1(3/4,3/4)
          + 1467/8192*phi1(3/4,3/4)*al
          - 783/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq25 * (
          - 11/256
          + 227/1280*al
          - 61/320*al^2
          + 9/160*al^3
          - 15981/12800*ln(4/3)
          + 18267/25600*ln(4/3)*al
          + 6567/25600*ln(4/3)*al^2
          + 27/400*ln(4/3)*al^3
          - 92943/204800*phi1(9/16,9/16)
          + 18027/51200*phi1(9/16,9/16)*al
          + 1323/204800*phi1(9/16,9/16)*al^2
          - 243/12800*phi1(9/16,9/16)*al^3
          + 1233/2048*phi1(3/4,3/4)
          - 2133/4096*phi1(3/4,3/4)*al
          + 315/4096*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq24 * (
          - 897/5120
          + 393/1024*al
          - 1149/5120*al^2
          + 81/5120*al^3
          - 603/1024*ln(4/3)
          + 13581/51200*ln(4/3)*al
          + 27963/51200*ln(4/3)*al^2
          - 3897/25600*ln(4/3)*al^3
          - 29259/163840*phi1(9/16,9/16)
          + 167193/819200*phi1(9/16,9/16)*al
          - 27801/819200*phi1(9/16,9/16)*al^2
          - 297/819200*phi1(9/16,9/16)*al^3
          + 81/1024*phi1(3/4,3/4)
          - 3717/8192*phi1(3/4,3/4)*al
          + 333/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq23 * (
          - 3/160
          - 327/2560*al
          + 177/640*al^2
          - 333/2560*al^3
          - 17649/51200*ln(4/3)
          + 9261/12800*ln(4/3)*al
          - 30231/51200*ln(4/3)*al^2
          + 2709/12800*ln(4/3)*al^3
          + 381159/409600*phi1(9/16,9/16)
          - 36729/409600*phi1(9/16,9/16)*al
          + 51021/409600*phi1(9/16,9/16)*al^2
          + 7749/409600*phi1(9/16,9/16)*al^3
          - 8973/8192*phi1(3/4,3/4)
          + 171/1024*phi1(3/4,3/4)*al
          - 1611/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq22 * (
          - 411/5120
          + 1317/5120*al
          - 1131/5120*al^2
          + 45/1024*al^3
          - 58437/51200*ln(4/3)
          + 38637/51200*ln(4/3)*al
          + 8181/25600*ln(4/3)*al^2
          + 1719/25600*ln(4/3)*al^3
          - 502371/819200*phi1(9/16,9/16)
          + 298881/819200*phi1(9/16,9/16)*al
          + 28251/819200*phi1(9/16,9/16)*al^2
          - 11961/819200*phi1(9/16,9/16)*al^3
          + 5409/8192*phi1(3/4,3/4)
          - 4725/8192*phi1(3/4,3/4)*al
          + 117/2048*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq21 * (
          - 111/2560
          + 303/2560*al
          - 183/2560*al^2
          - 9/2560*al^3
          - 14211/12800*ln(4/3)
          + 1161/25600*ln(4/3)*al
          + 25659/25600*ln(4/3)*al^2
          + 801/12800*ln(4/3)*al^3
          - 292401/409600*phi1(9/16,9/16)
          - 95337/409600*phi1(9/16,9/16)*al
          - 71703/409600*phi1(9/16,9/16)*al^2
          - 8559/409600*phi1(9/16,9/16)*al^3
          + 351/1024*phi1(3/4,3/4)
          - 837/4096*phi1(3/4,3/4)*al
          + 9/4096*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq20 * (
          + 1191/5120
          - 489/1024*al
          + 1587/5120*al^2
          - 333/5120*al^3
          + 9819/51200*ln(4/3)
          - 243/10240*ln(4/3)*al
          - 1611/25600*ln(4/3)*al^2
          + 2709/25600*ln(4/3)*al^3
          + 21267/819200*phi1(9/16,9/16)
          + 7911/163840*phi1(9/16,9/16)*al
          - 32571/819200*phi1(9/16,9/16)*al^2
          + 7749/819200*phi1(9/16,9/16)*al^3
          + 405/8192*phi1(3/4,3/4)
          + 1179/8192*phi1(3/4,3/4)*al
          - 9/128*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq19 * (
          - 249/5120
          + 1407/5120*al
          - 1797/5120*al^2
          + 639/5120*al^3
          - 9963/10240*ln(4/3)
          + 8073/10240*ln(4/3)*al
          + 333/1280*ln(4/3)*al^2
          + 693/5120*ln(4/3)*al^3
          - 143037/163840*phi1(9/16,9/16)
          + 118323/163840*phi1(9/16,9/16)*al
          + 1413/163840*phi1(9/16,9/16)*al^2
          - 6939/163840*phi1(9/16,9/16)*al^3
          + 9387/8192*phi1(3/4,3/4)
          - 8433/8192*phi1(3/4,3/4)*al
          + 603/4096*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq18 * (
          + 397/5120
          - 1073/5120*al
          + 137/1024*al^2
          - 9/5120*al^3
          + 40917/25600*ln(4/3)
          - 6567/10240*ln(4/3)*al
          - 39657/51200*ln(4/3)*al^2
          - 1071/25600*ln(4/3)*al^3
          + 387747/819200*phi1(9/16,9/16)
          - 22077/163840*phi1(9/16,9/16)*al
          + 70029/819200*phi1(9/16,9/16)*al^2
          + 12609/819200*phi1(9/16,9/16)*al^3
          - 639/2048*phi1(3/4,3/4)
          + 4095/8192*phi1(3/4,3/4)*al
          - 99/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq17 * (
          + 11/256
          - 227/1280*al
          + 61/320*al^2
          - 9/160*al^3
          + 15981/12800*ln(4/3)
          - 18267/25600*ln(4/3)*al
          - 6567/25600*ln(4/3)*al^2
          - 27/400*ln(4/3)*al^3
          + 92943/204800*phi1(9/16,9/16)
          - 18027/51200*phi1(9/16,9/16)*al
          - 1323/204800*phi1(9/16,9/16)*al^2
          + 243/12800*phi1(9/16,9/16)*al^3
          - 1233/2048*phi1(3/4,3/4)
          + 2133/4096*phi1(3/4,3/4)*al
          - 315/4096*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq16 * (
          - 109/1024
          + 1333/5120*al
          - 1121/5120*al^2
          + 333/5120*al^3
          + 255/1024*ln(4/3)
          - 13233/51200*ln(4/3)*al
          + 13101/51200*ln(4/3)*al^2
          - 2709/25600*ln(4/3)*al^3
          - 13095/32768*phi1(9/16,9/16)
          + 44181/819200*phi1(9/16,9/16)*al
          - 25857/819200*phi1(9/16,9/16)*al^2
          - 7749/819200*phi1(9/16,9/16)*al^3
          + 819/2048*phi1(3/4,3/4)
          - 1467/8192*phi1(3/4,3/4)*al
          + 783/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq15 * (
          + 111/2560
          - 303/2560*al
          + 183/2560*al^2
          + 9/2560*al^3
          + 14211/12800*ln(4/3)
          - 1161/25600*ln(4/3)*al
          - 25659/25600*ln(4/3)*al^2
          - 801/12800*ln(4/3)*al^3
          + 292401/409600*phi1(9/16,9/16)
          + 95337/409600*phi1(9/16,9/16)*al
          + 71703/409600*phi1(9/16,9/16)*al^2
          + 8559/409600*phi1(9/16,9/16)*al^3
          - 351/1024*phi1(3/4,3/4)
          + 837/4096*phi1(3/4,3/4)*al
          - 9/4096*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq14 * (
          + 249/5120
          - 1407/5120*al
          + 1797/5120*al^2
          - 639/5120*al^3
          + 9963/10240*ln(4/3)
          - 8073/10240*ln(4/3)*al
          - 333/1280*ln(4/3)*al^2
          - 693/5120*ln(4/3)*al^3
          + 143037/163840*phi1(9/16,9/16)
          - 118323/163840*phi1(9/16,9/16)*al
          - 1413/163840*phi1(9/16,9/16)*al^2
          + 6939/163840*phi1(9/16,9/16)*al^3
          - 9387/8192*phi1(3/4,3/4)
          + 8433/8192*phi1(3/4,3/4)*al
          - 603/4096*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq13 * (
          - 1191/5120
          + 489/1024*al
          - 1587/5120*al^2
          + 333/5120*al^3
          - 9819/51200*ln(4/3)
          + 243/10240*ln(4/3)*al
          + 1611/25600*ln(4/3)*al^2
          - 2709/25600*ln(4/3)*al^3
          - 21267/819200*phi1(9/16,9/16)
          - 7911/163840*phi1(9/16,9/16)*al
          + 32571/819200*phi1(9/16,9/16)*al^2
          - 7749/819200*phi1(9/16,9/16)*al^3
          - 405/8192*phi1(3/4,3/4)
          - 1179/8192*phi1(3/4,3/4)*al
          + 9/128*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq12 * (
          + 897/5120
          - 393/1024*al
          + 1149/5120*al^2
          - 81/5120*al^3
          + 603/1024*ln(4/3)
          - 13581/51200*ln(4/3)*al
          - 27963/51200*ln(4/3)*al^2
          + 3897/25600*ln(4/3)*al^3
          + 29259/163840*phi1(9/16,9/16)
          - 167193/819200*phi1(9/16,9/16)*al
          + 27801/819200*phi1(9/16,9/16)*al^2
          + 297/819200*phi1(9/16,9/16)*al^3
          - 81/1024*phi1(3/4,3/4)
          + 3717/8192*phi1(3/4,3/4)*al
          - 333/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq11 * (
          + 411/5120
          - 1317/5120*al
          + 1131/5120*al^2
          - 45/1024*al^3
          + 58437/51200*ln(4/3)
          - 38637/51200*ln(4/3)*al
          - 8181/25600*ln(4/3)*al^2
          - 1719/25600*ln(4/3)*al^3
          + 502371/819200*phi1(9/16,9/16)
          - 298881/819200*phi1(9/16,9/16)*al
          - 28251/819200*phi1(9/16,9/16)*al^2
          + 11961/819200*phi1(9/16,9/16)*al^3
          - 5409/8192*phi1(3/4,3/4)
          + 4725/8192*phi1(3/4,3/4)*al
          - 117/2048*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq10 * (
          + 3/160
          + 327/2560*al
          - 177/640*al^2
          + 333/2560*al^3
          + 17649/51200*ln(4/3)
          - 9261/12800*ln(4/3)*al
          + 30231/51200*ln(4/3)*al^2
          - 2709/12800*ln(4/3)*al^3
          - 381159/409600*phi1(9/16,9/16)
          + 36729/409600*phi1(9/16,9/16)*al
          - 51021/409600*phi1(9/16,9/16)*al^2
          - 7749/409600*phi1(9/16,9/16)*al^3
          + 8973/8192*phi1(3/4,3/4)
          - 171/1024*phi1(3/4,3/4)*al
          + 1611/8192*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq08 * (
          - 21/1280
          + 39/1280*al
          - 3/256*al^2
          - 3/1280*al^3
          - 2721/3200*ln(4/3)
          + 99/200*ln(4/3)*al
          + 363/1280*ln(4/3)*al^2
          + 459/6400*ln(4/3)*al^3
          - 7887/204800*phi1(9/16,9/16)
          + 30573/204800*phi1(9/16,9/16)*al
          - 837/40960*phi1(9/16,9/16)*al^2
          - 1701/204800*phi1(9/16,9/16)*al^3
          - 99/1024*phi1(3/4,3/4)
          - 285/1024*phi1(3/4,3/4)*al
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq07 * (
          + 21/1280
          - 39/1280*al
          + 3/256*al^2
          + 3/1280*al^3
          + 2721/3200*ln(4/3)
          - 99/200*ln(4/3)*al
          - 363/1280*ln(4/3)*al^2
          - 459/6400*ln(4/3)*al^3
          + 7887/204800*phi1(9/16,9/16)
          - 30573/204800*phi1(9/16,9/16)*al
          + 837/40960*phi1(9/16,9/16)*al^2
          + 1701/204800*phi1(9/16,9/16)*al^3
          + 99/1024*phi1(3/4,3/4)
          + 285/1024*phi1(3/4,3/4)*al
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq05 * (
          - 21/1280
          + 3/256*al
          + 33/1280*al^2
          - 27/1280*al^3
          + 339/3200*ln(4/3)
          + 9/80*ln(4/3)*al
          - 909/6400*ln(4/3)*al^2
          - 189/6400*ln(4/3)*al^3
          + 56433/204800*phi1(9/16,9/16)
          - 831/40960*phi1(9/16,9/16)*al
          + 9351/204800*phi1(9/16,9/16)*al^2
          + 1971/204800*phi1(9/16,9/16)*al^3
          - 363/1024*phi1(3/4,3/4)
          + 75/1024*phi1(3/4,3/4)*al
          - 9/256*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq04 * (
          + 21/1280
          - 3/256*al
          - 33/1280*al^2
          + 27/1280*al^3
          - 339/3200*ln(4/3)
          - 9/80*ln(4/3)*al
          + 909/6400*ln(4/3)*al^2
          + 189/6400*ln(4/3)*al^3
          - 56433/204800*phi1(9/16,9/16)
          + 831/40960*phi1(9/16,9/16)*al
          - 9351/204800*phi1(9/16,9/16)*al^2
          - 1971/204800*phi1(9/16,9/16)*al^3
          + 363/1024*phi1(3/4,3/4)
          - 75/1024*phi1(3/4,3/4)*al
          + 9/256*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq02 * (
          - 21/1280
          + 3/256*al
          + 33/1280*al^2
          - 27/1280*al^3
          + 339/3200*ln(4/3)
          + 9/80*ln(4/3)*al
          - 909/6400*ln(4/3)*al^2
          - 189/6400*ln(4/3)*al^3
          + 56433/204800*phi1(9/16,9/16)
          - 831/40960*phi1(9/16,9/16)*al
          + 9351/204800*phi1(9/16,9/16)*al^2
          + 1971/204800*phi1(9/16,9/16)*al^3
          - 363/1024*phi1(3/4,3/4)
          + 75/1024*phi1(3/4,3/4)*al
          - 9/256*phi1(3/4,3/4)*al^2
          )

       + d_(i,j)*d_(A3,A4)*d_(I,J)*a*projaaqq01 * (
          + 21/1280
          - 3/256*al
          - 33/1280*al^2
          + 27/1280*al^3
          - 339/3200*ln(4/3)
          - 9/80*ln(4/3)*al
          + 909/6400*ln(4/3)*al^2
          + 189/6400*ln(4/3)*al^3
          - 56433/204800*phi1(9/16,9/16)
          + 831/40960*phi1(9/16,9/16)*al
          - 9351/204800*phi1(9/16,9/16)*al^2
          - 1971/204800*phi1(9/16,9/16)*al^3
          + 363/1024*phi1(3/4,3/4)
          - 75/1024*phi1(3/4,3/4)*al
          + 9/256*phi1(3/4,3/4)*al^2
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq68 * (
          + 9/32*phi1(9/16,9/16)*Nc^(-1)
          + 9/64*phi1(9/16,9/16)*al*Nc^(-1)
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq67 * (
          + 27/64*Nc^(-1)
          + 3/2560*Nc
          - 27/64*al*Nc^(-1)
          - 519/2560*al*Nc
          + 759/2560*al^2*Nc
          - 243/2560*al^3*Nc
          + 2457/1280*ln(4/3)*Nc^(-1)
          - 1179/1280*ln(4/3)*Nc
          - 2457/1280*ln(4/3)*al*Nc^(-1)
          + 2061/5120*ln(4/3)*al*Nc
          + 8001/5120*ln(4/3)*al^2*Nc
          - 2673/2560*ln(4/3)*al^3*Nc
          + 189/5120*phi1(9/16,9/16)*Nc^(-1)
          - 19467/81920*phi1(9/16,9/16)*Nc
          - 189/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 7533/16384*phi1(9/16,9/16)*al*Nc
          - 27189/81920*phi1(9/16,9/16)*al^2*Nc
          + 8991/81920*phi1(9/16,9/16)*al^3*Nc
          - 459/1024*phi1(3/4,3/4)*Nc^(-1)
          + 729/2048*phi1(3/4,3/4)*Nc
          + 459/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 2025/4096*phi1(3/4,3/4)*al*Nc
          + 567/4096*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq66 * (
          + 51/512*Nc
          + 3/2560*al*Nc
          - 771/2560*al^2*Nc
          + 513/2560*al^3*Nc
          + 297/640*ln(4/3)*Nc^(-1)
          - 117/640*ln(4/3)*Nc
          - 297/640*ln(4/3)*al*Nc^(-1)
          + 3123/6400*ln(4/3)*al*Nc
          - 3177/12800*ln(4/3)*al^2*Nc
          - 729/12800*ln(4/3)*al^3*Nc
          + 513/5120*phi1(9/16,9/16)*Nc^(-1)
          - 2943/81920*phi1(9/16,9/16)*Nc
          - 513/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 27081/409600*phi1(9/16,9/16)*al*Nc
          + 7803/409600*phi1(9/16,9/16)*al^2*Nc
          - 20169/409600*phi1(9/16,9/16)*al^3*Nc
          - 135/512*phi1(3/4,3/4)*Nc^(-1)
          + 135/2048*phi1(3/4,3/4)*Nc
          + 135/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 243/2048*phi1(3/4,3/4)*al*Nc
          + 27/512*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq65 * (
          + 27/64*Nc^(-1)
          - 183/1280*Nc
          - 27/64*al*Nc^(-1)
          + 3/40*al*Nc
          + 111/640*al^2*Nc
          - 27/256*al^3*Nc
          + 2079/1280*ln(4/3)*Nc^(-1)
          - 1413/6400*ln(4/3)*Nc
          - 2079/1280*ln(4/3)*al*Nc^(-1)
          - 1143/25600*ln(4/3)*al*Nc
          + 21807/25600*ln(4/3)*al^2*Nc
          - 3753/6400*ln(4/3)*al^3*Nc
          - 189/640*phi1(9/16,9/16)*Nc^(-1)
          - 4833/204800*phi1(9/16,9/16)*Nc
          + 189/640*phi1(9/16,9/16)*al*Nc^(-1)
          - 567/204800*phi1(9/16,9/16)*al*Nc
          - 14607/204800*phi1(9/16,9/16)*al^2*Nc
          + 20007/204800*phi1(9/16,9/16)*al^3*Nc
          + 27/1024*phi1(3/4,3/4)*Nc^(-1)
          + 27/256*phi1(3/4,3/4)*Nc
          - 27/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/4096*phi1(3/4,3/4)*al*Nc
          - 405/4096*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq64 * (
          + 369/2560*Nc
          - 711/2560*al*Nc
          + 63/512*al^2*Nc
          + 27/2560*al^3*Nc
          + 189/640*ln(4/3)*Nc^(-1)
          - 2241/3200*ln(4/3)*Nc
          - 189/640*ln(4/3)*al*Nc^(-1)
          + 1431/3200*ln(4/3)*al*Nc
          + 9099/12800*ln(4/3)*al^2*Nc
          - 5859/12800*ln(4/3)*al^3*Nc
          + 1701/5120*phi1(9/16,9/16)*Nc^(-1)
          - 87669/409600*phi1(9/16,9/16)*Nc
          - 1701/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 189459/409600*phi1(9/16,9/16)*al*Nc
          - 106731/409600*phi1(9/16,9/16)*al^2*Nc
          + 4941/409600*phi1(9/16,9/16)*al^3*Nc
          - 243/512*phi1(3/4,3/4)*Nc^(-1)
          + 513/2048*phi1(3/4,3/4)*Nc
          + 243/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 999/2048*phi1(3/4,3/4)*al*Nc
          + 243/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq63 * (
          - 27/64*Nc^(-1)
          + 63/320*Nc
          + 27/64*al*Nc^(-1)
          - 63/640*al*Nc
          - 369/1280*al^2*Nc
          + 243/1280*al^3*Nc
          + 1161/1280*ln(4/3)*Nc^(-1)
          - 16929/25600*ln(4/3)*Nc
          - 1161/1280*ln(4/3)*al*Nc^(-1)
          + 4617/25600*ln(4/3)*al*Nc
          + 6777/6400*ln(4/3)*al^2*Nc
          - 3699/6400*ln(4/3)*al^3*Nc
          + 243/1280*phi1(9/16,9/16)*Nc^(-1)
          - 14661/204800*phi1(9/16,9/16)*Nc
          - 243/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 15903/204800*phi1(9/16,9/16)*al*Nc
          + 297/204800*phi1(9/16,9/16)*al^2*Nc
          - 1539/204800*phi1(9/16,9/16)*al^3*Nc
          - 243/1024*phi1(3/4,3/4)*Nc^(-1)
          + 243/4096*phi1(3/4,3/4)*Nc
          + 243/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 243/4096*phi1(3/4,3/4)*al*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq62 * (
          - 27/64*Nc^(-1)
          + 171/512*Nc
          + 27/64*al*Nc^(-1)
          - 1521/2560*al*Nc
          + 747/2560*al^2*Nc
          - 81/2560*al^3*Nc
          + 999/1280*ln(4/3)*Nc^(-1)
          - 6291/25600*ln(4/3)*Nc
          - 999/1280*ln(4/3)*al*Nc^(-1)
          - 13851/25600*ln(4/3)*al*Nc
          + 351/256*ln(4/3)*al^2*Nc
          - 7479/12800*ln(4/3)*al^3*Nc
          - 1917/5120*phi1(9/16,9/16)*Nc^(-1)
          + 2727/409600*phi1(9/16,9/16)*Nc
          + 1917/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 10287/409600*phi1(9/16,9/16)*al*Nc
          - 8451/81920*phi1(9/16,9/16)*al^2*Nc
          + 29241/409600*phi1(9/16,9/16)*al^3*Nc
          + 459/1024*phi1(3/4,3/4)*Nc^(-1)
          - 513/4096*phi1(3/4,3/4)*Nc
          - 459/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 999/4096*phi1(3/4,3/4)*al*Nc
          - 243/2048*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq61 * (
          + 27/64*Nc^(-1)
          - 63/640*Nc
          - 27/64*al*Nc^(-1)
          - 261/1280*al*Nc
          + 153/256*al^2*Nc
          - 189/640*al^3*Nc
          + 1863/1280*ln(4/3)*Nc^(-1)
          - 189/256*ln(4/3)*Nc
          - 1863/1280*ln(4/3)*al*Nc^(-1)
          - 2187/25600*ln(4/3)*al*Nc
          + 46359/25600*ln(4/3)*al^2*Nc
          - 3159/3200*ln(4/3)*al^3*Nc
          - 81/1280*phi1(9/16,9/16)*Nc^(-1)
          - 4131/20480*phi1(9/16,9/16)*Nc
          + 81/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 40311/102400*phi1(9/16,9/16)*al*Nc
          - 35937/102400*phi1(9/16,9/16)*al^2*Nc
          + 16281/102400*phi1(9/16,9/16)*al^3*Nc
          - 189/1024*phi1(3/4,3/4)*Nc^(-1)
          + 297/1024*phi1(3/4,3/4)*Nc
          + 189/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 1539/4096*phi1(3/4,3/4)*al*Nc
          + 351/4096*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq60 * (
          - 27/64*Nc^(-1)
          - 279/2560*Nc
          + 27/64*al*Nc^(-1)
          + 1341/2560*al*Nc
          - 315/512*al^2*Nc
          + 513/2560*al^3*Nc
          + 351/1280*ln(4/3)*Nc^(-1)
          - 22491/25600*ln(4/3)*Nc
          - 351/1280*ln(4/3)*al*Nc^(-1)
          + 36369/25600*ln(4/3)*al*Nc
          - 621/1280*ln(4/3)*al^2*Nc
          - 729/12800*ln(4/3)*al^3*Nc
          + 1647/5120*phi1(9/16,9/16)*Nc^(-1)
          - 15363/409600*phi1(9/16,9/16)*Nc
          - 1647/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 97983/409600*phi1(9/16,9/16)*al*Nc
          + 26703/81920*phi1(9/16,9/16)*al^2*Nc
          - 20169/409600*phi1(9/16,9/16)*al^3*Nc
          - 189/1024*phi1(3/4,3/4)*Nc^(-1)
          + 459/4096*phi1(3/4,3/4)*Nc
          + 189/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 81/4096*phi1(3/4,3/4)*al*Nc
          - 189/2048*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq59 * (
          - 117/2560*Nc
          - 63/2560*al*Nc
          + 477/2560*al^2*Nc
          - 297/2560*al^3*Nc
          + 1323/640*ln(4/3)*Nc^(-1)
          - 17901/25600*ln(4/3)*Nc
          - 1323/640*ln(4/3)*al*Nc^(-1)
          - 4509/12800*ln(4/3)*al*Nc
          + 55269/25600*ln(4/3)*al^2*Nc
          - 567/512*ln(4/3)*al^3*Nc
          - 1053/5120*phi1(9/16,9/16)*Nc^(-1)
          - 24273/409600*phi1(9/16,9/16)*Nc
          + 1053/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 3591/409600*phi1(9/16,9/16)*al*Nc
          - 36423/409600*phi1(9/16,9/16)*al^2*Nc
          + 11421/81920*phi1(9/16,9/16)*al^3*Nc
          + 27/512*phi1(3/4,3/4)*Nc^(-1)
          + 405/4096*phi1(3/4,3/4)*Nc
          - 27/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*al*Nc
          - 621/4096*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq58 * (
          + 63/640*Nc
          - 117/640*al*Nc
          + 9/128*al^2*Nc
          + 9/640*al^3*Nc
          + 27/32*ln(4/3)*Nc^(-1)
          - 1647/1600*ln(4/3)*Nc
          - 27/32*ln(4/3)*al*Nc^(-1)
          + 297/400*ln(4/3)*al*Nc
          + 459/640*ln(4/3)*al^2*Nc
          - 1377/3200*ln(4/3)*al^3*Nc
          + 27/256*phi1(9/16,9/16)*Nc^(-1)
          + 8541/102400*phi1(9/16,9/16)*Nc
          + 9/256*phi1(9/16,9/16)*al*Nc^(-1)
          + 22761/102400*phi1(9/16,9/16)*al*Nc
          - 81/20480*phi1(9/16,9/16)*al^2*Nc
          + 5103/102400*phi1(9/16,9/16)*al^3*Nc
          - 9/128*phi1(3/4,3/4)*Nc^(-1)
          + 117/512*phi1(3/4,3/4)*Nc
          + 9/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 81/512*phi1(3/4,3/4)*al*Nc
          - 9/128*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq57 * (
          + 207/320*ln(4/3)*Nc^(-1)
          - 99/64*ln(4/3)*Nc
          - 27/320*ln(4/3)*al*Nc^(-1)
          - 27/320*ln(4/3)*al*Nc
          + 9/40*ln(4/3)*al^2*Nc
          + 243/2560*phi1(9/16,9/16)*Nc^(-1)
          - 153/512*phi1(9/16,9/16)*Nc
          + 297/2560*phi1(9/16,9/16)*al*Nc^(-1)
          + 117/2560*phi1(9/16,9/16)*al*Nc
          - 81/1280*phi1(9/16,9/16)*al^2*Nc
          - 81/256*phi1(3/4,3/4)*Nc^(-1)
          + 153/256*phi1(3/4,3/4)*Nc
          - 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/256*phi1(3/4,3/4)*al*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq56 * (
          - 9/20*ln(4/3)*Nc^(-1)
          + 117/160*ln(4/3)*Nc
          + 9/20*ln(4/3)*al*Nc^(-1)
          - 9/20*ln(4/3)*al*Nc
          + 81/640*phi1(9/16,9/16)*Nc^(-1)
          + 333/1280*phi1(9/16,9/16)*Nc
          + 9/640*phi1(9/16,9/16)*al*Nc^(-1)
          + 81/640*phi1(9/16,9/16)*al*Nc
          - 27/128*phi1(3/4,3/4)*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq55 * (
          - 207/320*ln(4/3)*Nc^(-1)
          + 297/320*ln(4/3)*Nc
          + 27/320*ln(4/3)*al*Nc^(-1)
          - 117/320*ln(4/3)*al*Nc
          - 243/2560*phi1(9/16,9/16)*Nc^(-1)
          + 2133/2560*phi1(9/16,9/16)*Nc
          - 297/2560*phi1(9/16,9/16)*al*Nc^(-1)
          + 27/2560*phi1(9/16,9/16)*al*Nc
          + 81/256*phi1(3/4,3/4)*Nc^(-1)
          - 279/256*phi1(3/4,3/4)*Nc
          + 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/256*phi1(3/4,3/4)*al*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq54 * (
          + 9/32*Nc^(-1)
          - 27/160*Nc
          - 9/32*al*Nc^(-1)
          + 63/320*al*Nc
          - 9/320*al^2*Nc
          + 1017/640*ln(4/3)*Nc^(-1)
          - 2079/800*ln(4/3)*Nc
          - 297/640*ln(4/3)*al*Nc^(-1)
          - 531/6400*ln(4/3)*al*Nc
          + 3663/6400*ln(4/3)*al^2*Nc
          - 333/1280*phi1(9/16,9/16)*Nc^(-1)
          + 12231/25600*phi1(9/16,9/16)*Nc
          - 27/1280*phi1(9/16,9/16)*al*Nc^(-1)
          - 27/25600*phi1(9/16,9/16)*al*Nc
          - 1377/12800*phi1(9/16,9/16)*al^2*Nc
          + 45/512*phi1(3/4,3/4)*Nc^(-1)
          - 27/64*phi1(3/4,3/4)*Nc
          + 99/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/1024*phi1(3/4,3/4)*al*Nc
          + 63/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq53 * (
          - 9/32*Nc^(-1)
          + 27/320*Nc
          + 9/32*al*Nc^(-1)
          - 9/320*al*Nc
          - 9/160*al^2*Nc
          + 135/128*ln(4/3)*Nc^(-1)
          - 5157/3200*ln(4/3)*Nc
          - 63/128*ln(4/3)*al*Nc^(-1)
          - 747/6400*ln(4/3)*al*Nc
          + 2961/6400*ln(4/3)*al^2*Nc
          - 36801/51200*phi1(9/16,9/16)*Nc
          + 27/128*phi1(9/16,9/16)*al*Nc^(-1)
          - 3699/25600*phi1(9/16,9/16)*al*Nc
          - 1701/51200*phi1(9/16,9/16)*al^2*Nc
          - 81/512*phi1(3/4,3/4)*Nc^(-1)
          + 477/512*phi1(3/4,3/4)*Nc
          - 135/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 45/1024*phi1(3/4,3/4)*al*Nc
          - 27/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq52 * (
          - 9/320*Nc
          + 9/160*al*Nc
          - 9/320*al^2*Nc
          + 171/80*ln(4/3)*Nc^(-1)
          - 10611/3200*ln(4/3)*Nc
          - 9/20*ln(4/3)*al*Nc^(-1)
          - 2043/3200*ln(4/3)*al*Nc
          + 1377/1600*ln(4/3)*al^2*Nc
          - 63/320*phi1(9/16,9/16)*Nc^(-1)
          - 9873/51200*phi1(9/16,9/16)*Nc
          - 9/640*phi1(9/16,9/16)*al*Nc^(-1)
          - 189/3200*phi1(9/16,9/16)*al*Nc
          - 5103/51200*phi1(9/16,9/16)*al^2*Nc
          - 9/64*phi1(3/4,3/4)*Nc^(-1)
          + 207/512*phi1(3/4,3/4)*Nc
          - 27/512*phi1(3/4,3/4)*al*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq51 * (
          - 9/640*Nc
          + 9/640*al*Nc
          + 9/640*al^2*Nc
          - 9/640*al^3*Nc
          - 279/160*ln(4/3)*Nc^(-1)
          + 747/200*ln(4/3)*Nc
          + 9/160*ln(4/3)*al*Nc^(-1)
          - 1647/3200*ln(4/3)*al*Nc
          - 441/1600*ln(4/3)*al^2*Nc
          - 423/3200*ln(4/3)*al^3*Nc
          + 9/1280*phi1(9/16,9/16)*Nc^(-1)
          - 29403/102400*phi1(9/16,9/16)*Nc
          - 99/1280*phi1(9/16,9/16)*al*Nc^(-1)
          - 2817/102400*phi1(9/16,9/16)*al*Nc
          - 477/102400*phi1(9/16,9/16)*al^2*Nc
          + 297/102400*phi1(9/16,9/16)*al^3*Nc
          + 9/128*phi1(3/4,3/4)*Nc^(-1)
          - 117/512*phi1(3/4,3/4)*Nc
          + 9/128*phi1(3/4,3/4)*al*Nc^(-1)
          + 9/256*phi1(3/4,3/4)*al*Nc
          + 27/512*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq50 * (
          + 27/640*Nc
          - 27/640*al*Nc
          - 27/640*al^2*Nc
          + 27/640*al^3*Nc
          - 63/80*ln(4/3)*Nc^(-1)
          + 2709/3200*ln(4/3)*Nc
          + 9/40*ln(4/3)*al*Nc^(-1)
          - 387/1600*ln(4/3)*al*Nc
          + 333/1600*ln(4/3)*al^2*Nc
          - 351/3200*ln(4/3)*al^3*Nc
          - 117/640*phi1(9/16,9/16)*Nc^(-1)
          + 5049/102400*phi1(9/16,9/16)*Nc
          - 99/320*phi1(9/16,9/16)*al*Nc^(-1)
          - 3789/102400*phi1(9/16,9/16)*al*Nc
          - 7749/102400*phi1(9/16,9/16)*al^2*Nc
          - 2511/102400*phi1(9/16,9/16)*al^3*Nc
          + 9/64*phi1(3/4,3/4)*Nc^(-1)
          - 81/128*phi1(3/4,3/4)*Nc
          + 9/32*phi1(3/4,3/4)*al*Nc^(-1)
          - 9/512*phi1(3/4,3/4)*al*Nc
          + 63/512*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq49 * (
          - 27/320*Nc
          + 27/320*al*Nc
          + 27/320*al^2*Nc
          - 27/320*al^3*Nc
          - 171/160*ln(4/3)*Nc^(-1)
          + 2961/1600*ln(4/3)*Nc
          - 9/160*ln(4/3)*al*Nc^(-1)
          - 117/3200*ln(4/3)*al*Nc
          + 963/3200*ln(4/3)*al^2*Nc
          - 459/1600*ln(4/3)*al^3*Nc
          + 261/1280*phi1(9/16,9/16)*Nc^(-1)
          - 41679/51200*phi1(9/16,9/16)*Nc
          + 99/1280*phi1(9/16,9/16)*al*Nc^(-1)
          - 5031/51200*phi1(9/16,9/16)*al*Nc
          - 891/51200*phi1(9/16,9/16)*al^2*Nc
          + 1701/51200*phi1(9/16,9/16)*al^3*Nc
          - 27/128*phi1(3/4,3/4)*Nc^(-1)
          + 9/16*phi1(3/4,3/4)*Nc
          - 9/128*phi1(3/4,3/4)*al*Nc^(-1)
          + 9/512*phi1(3/4,3/4)*al*Nc
          + 9/512*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq48 * (
          - 9/32*Nc^(-1)
          + 27/160*Nc
          + 9/32*al*Nc^(-1)
          - 63/320*al*Nc
          + 9/320*al^2*Nc
          - 1017/640*ln(4/3)*Nc^(-1)
          + 2079/800*ln(4/3)*Nc
          + 297/640*ln(4/3)*al*Nc^(-1)
          + 531/6400*ln(4/3)*al*Nc
          - 3663/6400*ln(4/3)*al^2*Nc
          + 333/1280*phi1(9/16,9/16)*Nc^(-1)
          - 12231/25600*phi1(9/16,9/16)*Nc
          + 27/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 27/25600*phi1(9/16,9/16)*al*Nc
          + 1377/12800*phi1(9/16,9/16)*al^2*Nc
          - 45/512*phi1(3/4,3/4)*Nc^(-1)
          + 27/64*phi1(3/4,3/4)*Nc
          - 99/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/1024*phi1(3/4,3/4)*al*Nc
          - 63/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq47 * (
          - 9/32*Nc^(-1)
          + 9/64*Nc
          + 9/32*al*Nc^(-1)
          - 9/64*al*Nc
          + 351/640*ln(4/3)*Nc^(-1)
          - 459/640*ln(4/3)*Nc
          + 9/640*ln(4/3)*al*Nc^(-1)
          - 711/1280*ln(4/3)*al*Nc
          + 369/1280*ln(4/3)*al^2*Nc
          + 81/1280*phi1(9/16,9/16)*Nc^(-1)
          - 6867/10240*phi1(9/16,9/16)*Nc
          + 9/1280*phi1(9/16,9/16)*al*Nc^(-1)
          - 297/5120*phi1(9/16,9/16)*al*Nc
          + 81/10240*phi1(9/16,9/16)*al^2*Nc
          - 117/512*phi1(3/4,3/4)*Nc^(-1)
          + 423/512*phi1(3/4,3/4)*Nc
          - 99/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/1024*phi1(3/4,3/4)*al*Nc
          - 63/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq46 * (
          - 9/16*Nc^(-1)
          + 81/320*Nc
          + 9/16*al*Nc^(-1)
          - 9/40*al*Nc
          - 9/320*al^2*Nc
          - 171/320*ln(4/3)*Nc^(-1)
          + 3159/3200*ln(4/3)*Nc
          - 9/320*ln(4/3)*al*Nc^(-1)
          - 27/800*ln(4/3)*al*Nc
          - 351/3200*ln(4/3)*al^2*Nc
          + 333/1280*phi1(9/16,9/16)*Nc^(-1)
          - 61263/51200*phi1(9/16,9/16)*Nc
          + 297/1280*phi1(9/16,9/16)*al*Nc^(-1)
          - 459/3200*phi1(9/16,9/16)*al*Nc
          + 3807/51200*phi1(9/16,9/16)*al^2*Nc
          - 63/256*phi1(3/4,3/4)*Nc^(-1)
          + 693/512*phi1(3/4,3/4)*Nc
          - 117/256*phi1(3/4,3/4)*al*Nc^(-1)
          + 9/128*phi1(3/4,3/4)*al*Nc
          - 45/512*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq45 * (
          - 207/320*ln(4/3)*Nc^(-1)
          + 99/64*ln(4/3)*Nc
          + 27/320*ln(4/3)*al*Nc^(-1)
          + 27/320*ln(4/3)*al*Nc
          - 9/40*ln(4/3)*al^2*Nc
          - 243/2560*phi1(9/16,9/16)*Nc^(-1)
          + 153/512*phi1(9/16,9/16)*Nc
          - 297/2560*phi1(9/16,9/16)*al*Nc^(-1)
          - 117/2560*phi1(9/16,9/16)*al*Nc
          + 81/1280*phi1(9/16,9/16)*al^2*Nc
          + 81/256*phi1(3/4,3/4)*Nc^(-1)
          - 153/256*phi1(3/4,3/4)*Nc
          + 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/256*phi1(3/4,3/4)*al*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq44 * (
          - 207/160*ln(4/3)*Nc^(-1)
          + 99/40*ln(4/3)*Nc
          + 27/160*ln(4/3)*al*Nc^(-1)
          - 9/32*ln(4/3)*al*Nc
          - 9/40*ln(4/3)*al^2*Nc
          - 243/1280*phi1(9/16,9/16)*Nc^(-1)
          + 1449/1280*phi1(9/16,9/16)*Nc
          - 297/1280*phi1(9/16,9/16)*al*Nc^(-1)
          - 9/256*phi1(9/16,9/16)*al*Nc
          + 81/1280*phi1(9/16,9/16)*al^2*Nc
          + 81/128*phi1(3/4,3/4)*Nc^(-1)
          - 27/16*phi1(3/4,3/4)*Nc
          + 27/128*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/128*phi1(3/4,3/4)*al*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq43 * (
          - 351/320*ln(4/3)*Nc^(-1)
          + 729/320*ln(4/3)*Nc
          + 171/320*ln(4/3)*al*Nc^(-1)
          - 117/320*ln(4/3)*al*Nc
          - 9/40*ln(4/3)*al^2*Nc
          + 81/2560*phi1(9/16,9/16)*Nc^(-1)
          + 1431/2560*phi1(9/16,9/16)*Nc
          - 261/2560*phi1(9/16,9/16)*al*Nc^(-1)
          + 207/2560*phi1(9/16,9/16)*al*Nc
          + 81/1280*phi1(9/16,9/16)*al^2*Nc
          + 81/256*phi1(3/4,3/4)*Nc^(-1)
          - 207/256*phi1(3/4,3/4)*Nc
          + 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/256*phi1(3/4,3/4)*al*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq42 * (
          + 9/32*Nc^(-1)
          - 117/640*Nc
          - 9/32*al*Nc^(-1)
          + 27/128*al*Nc
          - 9/640*al^2*Nc
          - 9/640*al^3*Nc
          + 63/128*ln(4/3)*Nc^(-1)
          - 657/1600*ln(4/3)*Nc
          - 63/128*ln(4/3)*al*Nc^(-1)
          - 873/1280*ln(4/3)*al*Nc
          + 3339/6400*ln(4/3)*al^2*Nc
          - 423/3200*ln(4/3)*al^3*Nc
          - 81/512*phi1(9/16,9/16)*Nc^(-1)
          - 11079/102400*phi1(9/16,9/16)*Nc
          + 9/512*phi1(9/16,9/16)*al*Nc^(-1)
          + 351/20480*phi1(9/16,9/16)*al*Nc
          - 17973/102400*phi1(9/16,9/16)*al^2*Nc
          + 297/102400*phi1(9/16,9/16)*al^3*Nc
          - 81/512*phi1(3/4,3/4)*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*Nc
          + 81/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 99/1024*phi1(3/4,3/4)*al*Nc
          + 117/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq41 * (
          + 9/32*Nc^(-1)
          - 9/128*Nc
          - 9/32*al*Nc^(-1)
          + 9/128*al*Nc
          - 9/128*al^2*Nc
          + 9/128*al^3*Nc
          + 9/128*ln(4/3)*Nc^(-1)
          + 81/640*ln(4/3)*Nc
          - 9/128*ln(4/3)*al*Nc^(-1)
          + 459/1280*ln(4/3)*al*Nc
          - 819/1280*ln(4/3)*al^2*Nc
          + 99/640*ln(4/3)*al^3*Nc
          - 9/128*phi1(9/16,9/16)*Nc^(-1)
          + 1341/20480*phi1(9/16,9/16)*Nc
          + 9/128*phi1(9/16,9/16)*al*Nc^(-1)
          + 3357/20480*phi1(9/16,9/16)*al*Nc
          - 1197/20480*phi1(9/16,9/16)*al^2*Nc
          - 621/20480*phi1(9/16,9/16)*al^3*Nc
          - 63/512*phi1(3/4,3/4)*Nc^(-1)
          + 9/128*phi1(3/4,3/4)*Nc
          + 63/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 171/1024*phi1(3/4,3/4)*al*Nc
          + 99/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq40 * (
          + 9/16*Nc^(-1)
          - 99/320*Nc
          - 9/16*al*Nc^(-1)
          + 9/32*al*Nc
          + 27/320*al^2*Nc
          - 9/160*al^3*Nc
          + 27/40*ln(4/3)*Nc^(-1)
          - 603/1600*ln(4/3)*Nc
          - 27/40*ln(4/3)*al*Nc^(-1)
          + 81/640*ln(4/3)*al*Nc
          - 477/3200*ln(4/3)*al^2*Nc
          - 9/400*ln(4/3)*al^3*Nc
          - 261/2560*phi1(9/16,9/16)*Nc^(-1)
          + 15417/51200*phi1(9/16,9/16)*Nc
          + 261/2560*phi1(9/16,9/16)*al*Nc^(-1)
          + 369/5120*phi1(9/16,9/16)*al*Nc
          - 3411/51200*phi1(9/16,9/16)*al^2*Nc
          + 351/12800*phi1(9/16,9/16)*al^3*Nc
          - 9/64*phi1(3/4,3/4)*Nc^(-1)
          - 9/64*phi1(3/4,3/4)*Nc
          + 9/64*phi1(3/4,3/4)*al*Nc^(-1)
          - 63/512*phi1(3/4,3/4)*al*Nc
          + 9/512*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq39 * (
          + 3/8*Nc^(-1)
          - 3/8*Nc
          - 3/8*al*Nc^(-1)
          + 3/8*al*Nc
          - 9/80*ln(4/3)*Nc^(-1)
          + 39/80*ln(4/3)*Nc
          + 9/80*ln(4/3)*al*Nc^(-1)
          - 9/80*ln(4/3)*al*Nc
          - 357/1280*phi1(9/16,9/16)*Nc^(-1)
          + 2217/1280*phi1(9/16,9/16)*Nc
          - 303/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 243/1280*phi1(9/16,9/16)*al*Nc
          + 21/64*phi1(3/4,3/4)*Nc^(-1)
          - 183/64*phi1(3/4,3/4)*Nc
          + 27/64*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/64*phi1(3/4,3/4)*al*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq38 * (
          + 3/8*Nc^(-1)
          - 3/8*Nc
          - 3/8*al*Nc^(-1)
          + 3/8*al*Nc
          + 21/40*ln(4/3)*Nc^(-1)
          - 69/80*ln(4/3)*Nc
          - 3/20*ln(4/3)*al*Nc^(-1)
          - 3/160*ln(4/3)*al*Nc
          + 21/160*ln(4/3)*al^2*Nc
          - 249/1280*phi1(9/16,9/16)*Nc^(-1)
          + 1263/1280*phi1(9/16,9/16)*Nc
          - 111/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 9/40*phi1(9/16,9/16)*al*Nc
          - 81/1280*phi1(9/16,9/16)*al^2*Nc
          + 3/16*phi1(3/4,3/4)*Nc^(-1)
          - 81/64*phi1(3/4,3/4)*Nc
          + 9/32*phi1(3/4,3/4)*al*Nc^(-1)
          - 39/128*phi1(3/4,3/4)*al*Nc
          + 9/128*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq37 * (
          - 51/80*ln(4/3)*Nc^(-1)
          + 27/20*ln(4/3)*Nc
          + 21/80*ln(4/3)*al*Nc^(-1)
          - 3/32*ln(4/3)*al*Nc
          - 21/160*ln(4/3)*al^2*Nc
          - 27/320*phi1(9/16,9/16)*Nc^(-1)
          + 477/640*phi1(9/16,9/16)*Nc
          - 3/20*phi1(9/16,9/16)*al*Nc^(-1)
          - 9/256*phi1(9/16,9/16)*al*Nc
          + 81/1280*phi1(9/16,9/16)*al^2*Nc
          + 9/64*phi1(3/4,3/4)*Nc^(-1)
          - 51/32*phi1(3/4,3/4)*Nc
          + 9/64*phi1(3/4,3/4)*al*Nc^(-1)
          - 15/128*phi1(3/4,3/4)*al*Nc
          - 9/128*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq36 * (
          - 63/64*Nc^(-1)
          - 2397/2560*Nc
          + 9/64*al*Nc^(-1)
          - 363/512*al*Nc
          + 2511/2560*al^2*Nc
          - 459/2560*al^3*Nc
          - 729/1280*ln(4/3)*Nc^(-1)
          - 717/12800*ln(4/3)*Nc
          + 819/1280*ln(4/3)*al*Nc^(-1)
          - 25557/25600*ln(4/3)*al*Nc
          + 32031/25600*ln(4/3)*al^2*Nc
          - 81/640*ln(4/3)*al^3*Nc
          - 2403/5120*phi1(9/16,9/16)*Nc^(-1)
          - 304947/409600*phi1(9/16,9/16)*Nc
          + 63/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 205929/409600*phi1(9/16,9/16)*al*Nc
          - 15597/409600*phi1(9/16,9/16)*al^2*Nc
          - 2997/81920*phi1(9/16,9/16)*al^3*Nc
          + 891/1024*phi1(3/4,3/4)*Nc^(-1)
          + 1035/1024*phi1(3/4,3/4)*Nc
          - 153/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 135/4096*phi1(3/4,3/4)*al*Nc
          - 1575/4096*phi1(3/4,3/4)*al^2*Nc
          + 261/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq35 * (
          - 27/32*Nc^(-1)
          - 2931/2560*Nc
          + 9/32*al*Nc^(-1)
          + 1761/2560*al*Nc
          - 369/2560*al^2*Nc
          + 99/2560*al^3*Nc
          - 243/320*ln(4/3)*Nc^(-1)
          - 4659/25600*ln(4/3)*Nc
          + 99/160*ln(4/3)*al*Nc^(-1)
          + 6729/25600*ln(4/3)*al*Nc
          - 6831/25600*ln(4/3)*al^2*Nc
          - 2439/25600*ln(4/3)*al^3*Nc
          - 999/5120*phi1(9/16,9/16)*Nc^(-1)
          + 13113/409600*phi1(9/16,9/16)*Nc
          + 279/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 166797/409600*phi1(9/16,9/16)*al*Nc
          + 7767/409600*phi1(9/16,9/16)*al^2*Nc
          + 6723/409600*phi1(9/16,9/16)*al^3*Nc
          + 135/256*phi1(3/4,3/4)*Nc^(-1)
          + 2043/4096*phi1(3/4,3/4)*Nc
          - 9/32*phi1(3/4,3/4)*al*Nc^(-1)
          - 2097/4096*phi1(3/4,3/4)*al*Nc
          + 387/4096*phi1(3/4,3/4)*al^2*Nc
          - 45/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq34 * (
          - 27/64*Nc^(-1)
          - 627/640*Nc
          + 9/64*al*Nc^(-1)
          + 1173/1280*al*Nc
          - 459/1280*al^2*Nc
          + 9/64*al^3*Nc
          - 1251/1280*ln(4/3)*Nc^(-1)
          - 26151/25600*ln(4/3)*Nc
          + 801/1280*ln(4/3)*al*Nc^(-1)
          + 3783/12800*ln(4/3)*al*Nc
          + 7353/12800*ln(4/3)*al^2*Nc
          + 2079/25600*ln(4/3)*al^3*Nc
          + 999/2560*phi1(9/16,9/16)*Nc^(-1)
          - 45729/204800*phi1(9/16,9/16)*Nc
          - 549/2560*phi1(9/16,9/16)*al*Nc^(-1)
          + 28629/204800*phi1(9/16,9/16)*al*Nc
          - 19431/204800*phi1(9/16,9/16)*al^2*Nc
          - 6669/204800*phi1(9/16,9/16)*al^3*Nc
          - 351/1024*phi1(3/4,3/4)*Nc^(-1)
          + 1629/4096*phi1(3/4,3/4)*Nc
          + 117/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 963/2048*phi1(3/4,3/4)*al*Nc
          + 423/2048*phi1(3/4,3/4)*al^2*Nc
          - 45/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq33 * (
          - 9/16*Nc^(-1)
          + 111/2560*Nc
          - 4161/2560*al*Nc
          + 3429/2560*al^2*Nc
          - 819/2560*al^3*Nc
          + 261/640*ln(4/3)*Nc^(-1)
          + 24717/25600*ln(4/3)*Nc
          + 9/640*ln(4/3)*al*Nc^(-1)
          - 33123/25600*ln(4/3)*al*Nc
          + 693/1024*ln(4/3)*al^2*Nc
          - 5319/25600*ln(4/3)*al^3*Nc
          - 4401/5120*phi1(9/16,9/16)*Nc^(-1)
          - 213489/409600*phi1(9/16,9/16)*Nc
          + 1161/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 148671/409600*phi1(9/16,9/16)*al*Nc
          + 4653/81920*phi1(9/16,9/16)*al^2*Nc
          - 1647/409600*phi1(9/16,9/16)*al^3*Nc
          + 621/512*phi1(3/4,3/4)*Nc^(-1)
          + 2511/4096*phi1(3/4,3/4)*Nc
          - 135/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 1791/4096*phi1(3/4,3/4)*al*Nc
          - 2421/4096*phi1(3/4,3/4)*al^2*Nc
          + 567/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq32 * (
          + 27/64*Nc^(-1)
          - 129/512*Nc
          - 27/64*al*Nc^(-1)
          + 1473/2560*al*Nc
          - 981/2560*al^2*Nc
          + 153/2560*al^3*Nc
          - 801/1280*ln(4/3)*Nc^(-1)
          + 12297/10240*ln(4/3)*Nc
          + 801/1280*ln(4/3)*al*Nc^(-1)
          - 24621/51200*ln(4/3)*al*Nc
          - 14103/51200*ln(4/3)*al^2*Nc
          - 1161/51200*ln(4/3)*al^3*Nc
          - 27/320*phi1(9/16,9/16)*Nc^(-1)
          - 2061/40960*phi1(9/16,9/16)*Nc
          + 27/320*phi1(9/16,9/16)*al*Nc^(-1)
          + 128043/204800*phi1(9/16,9/16)*al*Nc
          + 549/204800*phi1(9/16,9/16)*al^2*Nc
          + 513/204800*phi1(9/16,9/16)*al^3*Nc
          + 27/1024*phi1(3/4,3/4)*Nc^(-1)
          + 1269/8192*phi1(3/4,3/4)*Nc
          - 27/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 5445/8192*phi1(3/4,3/4)*al*Nc
          + 1665/8192*phi1(3/4,3/4)*al^2*Nc
          - 81/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq31 * (
          + 9/64*Nc^(-1)
          - 273/1280*Nc
          - 9/64*al*Nc^(-1)
          + 57/80*al*Nc
          - 81/128*al^2*Nc
          + 171/1280*al^3*Nc
          + 3087/1280*ln(4/3)*Nc^(-1)
          + 30921/51200*ln(4/3)*Nc
          - 927/1280*ln(4/3)*al*Nc^(-1)
          + 363/2048*ln(4/3)*al*Nc
          + 4257/51200*ln(4/3)*al^2*Nc
          - 1053/51200*ln(4/3)*al^3*Nc
          - 171/5120*phi1(9/16,9/16)*Nc^(-1)
          - 226341/409600*phi1(9/16,9/16)*Nc
          + 531/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 20943/81920*phi1(9/16,9/16)*al*Nc
          + 1773/409600*phi1(9/16,9/16)*al^2*Nc
          - 9747/409600*phi1(9/16,9/16)*al^3*Nc
          - 189/1024*phi1(3/4,3/4)*Nc^(-1)
          + 2781/8192*phi1(3/4,3/4)*Nc
          + 45/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 5049/8192*phi1(3/4,3/4)*al*Nc
          + 1773/8192*phi1(3/4,3/4)*al^2*Nc
          - 81/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq30 * (
          - 9/64*Nc^(-1)
          + 267/1280*Nc
          - 9/64*al*Nc^(-1)
          - 447/320*al*Nc
          + 9/8*al^2*Nc
          - 279/1280*al^3*Nc
          + 243/1280*ln(4/3)*Nc^(-1)
          + 129/1024*ln(4/3)*Nc
          + 27/1280*ln(4/3)*al*Nc^(-1)
          - 16143/12800*ln(4/3)*al*Nc
          + 19431/12800*ln(4/3)*al^2*Nc
          - 801/25600*ln(4/3)*al^3*Nc
          - 351/1280*phi1(9/16,9/16)*Nc^(-1)
          - 15903/20480*phi1(9/16,9/16)*Nc
          - 27/640*phi1(9/16,9/16)*al*Nc^(-1)
          + 9783/102400*phi1(9/16,9/16)*al*Nc
          - 5841/102400*phi1(9/16,9/16)*al^2*Nc
          - 5427/102400*phi1(9/16,9/16)*al^3*Nc
          + 351/1024*phi1(3/4,3/4)*Nc^(-1)
          + 2097/4096*phi1(3/4,3/4)*Nc
          + 135/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 981/2048*phi1(3/4,3/4)*al*Nc
          - 981/2048*phi1(3/4,3/4)*al^2*Nc
          + 567/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq29 * (
          + 27/64*Nc^(-1)
          - 33/160*Nc
          - 27/64*al*Nc^(-1)
          + 123/256*al*Nc
          - 423/1280*al^2*Nc
          + 9/160*al^3*Nc
          - 135/256*ln(4/3)*Nc^(-1)
          - 8679/51200*ln(4/3)*Nc
          + 135/256*ln(4/3)*al*Nc^(-1)
          - 501/2048*ln(4/3)*al*Nc
          + 9657/51200*ln(4/3)*al^2*Nc
          - 10053/51200*ln(4/3)*al^3*Nc
          - 117/1024*phi1(9/16,9/16)*Nc^(-1)
          + 62289/409600*phi1(9/16,9/16)*Nc
          - 27/1024*phi1(9/16,9/16)*al*Nc^(-1)
          + 6957/16384*phi1(9/16,9/16)*al*Nc
          - 34137/409600*phi1(9/16,9/16)*al^2*Nc
          + 6723/409600*phi1(9/16,9/16)*al^3*Nc
          - 135/1024*phi1(3/4,3/4)*Nc^(-1)
          + 981/8192*phi1(3/4,3/4)*Nc
          + 135/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 2817/8192*phi1(3/4,3/4)*al*Nc
          + 2205/8192*phi1(3/4,3/4)*al^2*Nc
          - 81/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq28 * (
          + 27/32*Nc^(-1)
          - 111/1280*Nc
          - 9/16*al*Nc^(-1)
          + 1029/1280*al*Nc
          - 153/256*al^2*Nc
          + 207/1280*al^3*Nc
          - 27/32*ln(4/3)*Nc^(-1)
          + 18501/51200*ln(4/3)*Nc
          + 81/128*ln(4/3)*al*Nc^(-1)
          - 22947/51200*ln(4/3)*al*Nc
          + 28971/51200*ln(4/3)*al^2*Nc
          + 315/2048*ln(4/3)*al^3*Nc
          + 513/1024*phi1(9/16,9/16)*Nc^(-1)
          - 125181/409600*phi1(9/16,9/16)*Nc
          - 189/1024*phi1(9/16,9/16)*al*Nc^(-1)
          + 146547/409600*phi1(9/16,9/16)*al*Nc
          - 45531/409600*phi1(9/16,9/16)*al^2*Nc
          - 3807/81920*phi1(9/16,9/16)*al^3*Nc
          - 27/32*phi1(3/4,3/4)*Nc^(-1)
          + 441/8192*phi1(3/4,3/4)*Nc
          + 189/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 5103/8192*phi1(3/4,3/4)*al*Nc
          + 2583/8192*phi1(3/4,3/4)*al^2*Nc
          - 81/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq27 * (
          - 9/16*Nc^(-1)
          - 1847/2560*Nc
          - 551/2560*al*Nc
          + 1183/2560*al^2*Nc
          - 45/512*al^3*Nc
          - 729/640*ln(4/3)*Nc^(-1)
          - 50139/25600*ln(4/3)*Nc
          + 279/640*ln(4/3)*al*Nc^(-1)
          - 8151/25600*ln(4/3)*al*Nc
          + 37239/25600*ln(4/3)*al^2*Nc
          - 549/25600*ln(4/3)*al^3*Nc
          - 711/5120*phi1(9/16,9/16)*Nc^(-1)
          - 245187/409600*phi1(9/16,9/16)*Nc
          - 1089/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 62037/409600*phi1(9/16,9/16)*al*Nc
          - 40653/409600*phi1(9/16,9/16)*al^2*Nc
          - 13797/409600*phi1(9/16,9/16)*al^3*Nc
          + 207/512*phi1(3/4,3/4)*Nc^(-1)
          + 2763/4096*phi1(3/4,3/4)*Nc
          + 135/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 225/4096*phi1(3/4,3/4)*al*Nc
          - 783/4096*phi1(3/4,3/4)*al^2*Nc
          + 261/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq26 * (
          + 27/64*Nc^(-1)
          + 397/2560*Nc
          - 27/64*al*Nc^(-1)
          - 1061/2560*al*Nc
          + 781/2560*al^2*Nc
          - 117/2560*al^3*Nc
          - 1089/1280*ln(4/3)*Nc^(-1)
          - 36369/51200*ln(4/3)*Nc
          + 369/1280*ln(4/3)*al*Nc^(-1)
          + 13317/51200*ln(4/3)*al*Nc
          + 3963/51200*ln(4/3)*al^2*Nc
          + 4689/51200*ln(4/3)*al^3*Nc
          - 171/640*phi1(9/16,9/16)*Nc^(-1)
          - 25173/204800*phi1(9/16,9/16)*Nc
          + 9/160*phi1(9/16,9/16)*al*Nc^(-1)
          - 5661/204800*phi1(9/16,9/16)*al*Nc
          + 8721/204800*phi1(9/16,9/16)*al^2*Nc
          + 513/204800*phi1(9/16,9/16)*al^3*Nc
          + 315/1024*phi1(3/4,3/4)*Nc^(-1)
          + 2007/8192*phi1(3/4,3/4)*Nc
          + 117/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 1197/8192*phi1(3/4,3/4)*al*Nc
          - 1485/8192*phi1(3/4,3/4)*al^2*Nc
          + 9/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq25 * (
          + 9/64*Nc^(-1)
          + 77/1280*Nc
          - 9/64*al*Nc^(-1)
          - 29/640*al*Nc
          - 5/64*al^2*Nc
          + 81/1280*al^3*Nc
          - 1557/1280*ln(4/3)*Nc^(-1)
          - 61281/51200*ln(4/3)*Nc
          + 1557/1280*ln(4/3)*al*Nc^(-1)
          - 7239/51200*ln(4/3)*al*Nc
          + 37011/51200*ln(4/3)*al^2*Nc
          + 2709/51200*ln(4/3)*al^3*Nc
          + 1611/5120*phi1(9/16,9/16)*Nc^(-1)
          - 114219/409600*phi1(9/16,9/16)*Nc
          - 891/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 37269/409600*phi1(9/16,9/16)*al*Nc
          + 13779/409600*phi1(9/16,9/16)*al^2*Nc
          - 8829/409600*phi1(9/16,9/16)*al^3*Nc
          - 225/1024*phi1(3/4,3/4)*Nc^(-1)
          + 2763/8192*phi1(3/4,3/4)*Nc
          + 225/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 1179/8192*phi1(3/4,3/4)*al*Nc
          - 441/8192*phi1(3/4,3/4)*al^2*Nc
          + 9/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq24 * (
          + 9/64*Nc^(-1)
          + 441/512*Nc
          - 9/64*al*Nc^(-1)
          - 3849/2560*al*Nc
          + 2013/2560*al^2*Nc
          - 369/2560*al^3*Nc
          - 1251/1280*ln(4/3)*Nc^(-1)
          - 61329/51200*ln(4/3)*Nc
          - 189/1280*ln(4/3)*al*Nc^(-1)
          - 6483/10240*ln(4/3)*al*Nc
          + 69147/51200*ln(4/3)*al^2*Nc
          - 11403/51200*ln(4/3)*al^3*Nc
          - 783/1280*phi1(9/16,9/16)*Nc^(-1)
          - 155853/204800*phi1(9/16,9/16)*Nc
          + 243/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 531/8192*phi1(9/16,9/16)*al*Nc
          + 5769/204800*phi1(9/16,9/16)*al^2*Nc
          - 3591/204800*phi1(9/16,9/16)*al^3*Nc
          + 945/1024*phi1(3/4,3/4)*Nc^(-1)
          + 4887/8192*phi1(3/4,3/4)*Nc
          - 81/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 2889/8192*phi1(3/4,3/4)*al*Nc
          - 4077/8192*phi1(3/4,3/4)*al^2*Nc
          + 621/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq23 * (
          + 45/64*Nc^(-1)
          + 2187/5120*Nc
          - 45/64*al*Nc^(-1)
          - 3387/5120*al*Nc
          + 1713/5120*al^2*Nc
          - 513/5120*al^3*Nc
          - 2187/1280*ln(4/3)*Nc^(-1)
          - 11049/102400*ln(4/3)*Nc
          + 747/1280*ln(4/3)*al*Nc^(-1)
          - 22071/102400*ln(4/3)*al*Nc
          + 9189/102400*ln(4/3)*al^2*Nc
          + 23931/102400*ln(4/3)*al^3*Nc
          - 1377/2560*phi1(9/16,9/16)*Nc^(-1)
          - 19827/102400*phi1(9/16,9/16)*Nc
          + 297/2560*phi1(9/16,9/16)*al*Nc^(-1)
          + 10017/102400*phi1(9/16,9/16)*al*Nc
          + 9297/102400*phi1(9/16,9/16)*al^2*Nc
          + 513/102400*phi1(9/16,9/16)*al^3*Nc
          + 729/1024*phi1(3/4,3/4)*Nc^(-1)
          + 2295/16384*phi1(3/4,3/4)*Nc
          + 135/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 2025/16384*phi1(3/4,3/4)*al*Nc
          - 4347/16384*phi1(3/4,3/4)*al^2*Nc
          + 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq22 * (
          + 9/32*Nc^(-1)
          + 963/5120*Nc
          - 9/32*al*Nc^(-1)
          + 357/5120*al*Nc
          - 1563/5120*al^2*Nc
          + 243/5120*al^3*Nc
          + 207/640*ln(4/3)*Nc^(-1)
          - 120093/102400*ln(4/3)*Nc
          - 207/640*ln(4/3)*al*Nc^(-1)
          + 55437/102400*ln(4/3)*al*Nc
          + 10017/20480*ln(4/3)*al^2*Nc
          + 171/102400*ln(4/3)*al^3*Nc
          + 909/2560*phi1(9/16,9/16)*Nc^(-1)
          - 95193/204800*phi1(9/16,9/16)*Nc
          - 189/2560*phi1(9/16,9/16)*al*Nc^(-1)
          + 25947/204800*phi1(9/16,9/16)*al*Nc
          + 3573/40960*phi1(9/16,9/16)*al^2*Nc
          - 2619/204800*phi1(9/16,9/16)*al^3*Nc
          - 189/512*phi1(3/4,3/4)*Nc^(-1)
          + 7731/16384*phi1(3/4,3/4)*Nc
          + 189/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 5859/16384*phi1(3/4,3/4)*al*Nc
          - 171/16384*phi1(3/4,3/4)*al^2*Nc
          + 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq21 * (
          + 27/64*Nc^(-1)
          + 693/1280*Nc
          - 27/64*al*Nc^(-1)
          - 177/160*al*Nc
          + 237/320*al^2*Nc
          - 45/256*al^3*Nc
          - 1539/1280*ln(4/3)*Nc^(-1)
          - 95169/51200*ln(4/3)*Nc
          + 819/1280*ln(4/3)*al*Nc^(-1)
          - 6879/10240*ln(4/3)*al*Nc
          + 79587/51200*ln(4/3)*al^2*Nc
          - 423/51200*ln(4/3)*al^3*Nc
          - 153/5120*phi1(9/16,9/16)*Nc^(-1)
          - 268731/409600*phi1(9/16,9/16)*Nc
          - 207/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 5067/16384*phi1(9/16,9/16)*al*Nc
          - 44397/409600*phi1(9/16,9/16)*al^2*Nc
          - 13797/409600*phi1(9/16,9/16)*al^3*Nc
          + 153/1024*phi1(3/4,3/4)*Nc^(-1)
          + 2475/8192*phi1(3/4,3/4)*Nc
          + 279/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 3825/8192*phi1(3/4,3/4)*al*Nc
          - 3177/8192*phi1(3/4,3/4)*al^2*Nc
          + 621/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq20 * (
          + 9/16*Nc^(-1)
          + 639/1024*Nc
          - 9/16*al*Nc^(-1)
          - 5259/5120*al*Nc
          + 2253/5120*al^2*Nc
          - 189/5120*al^3*Nc
          - 27/32*ln(4/3)*Nc^(-1)
          - 19857/20480*ln(4/3)*Nc
          + 9/32*ln(4/3)*al*Nc^(-1)
          - 17427/102400*ln(4/3)*al*Nc
          + 54909/102400*ln(4/3)*al^2*Nc
          + 4203/102400*ln(4/3)*al^3*Nc
          - 135/512*phi1(9/16,9/16)*Nc^(-1)
          - 10377/40960*phi1(9/16,9/16)*Nc
          + 27/512*phi1(9/16,9/16)*al*Nc^(-1)
          + 15183/204800*phi1(9/16,9/16)*al*Nc
          - 7011/204800*phi1(9/16,9/16)*al^2*Nc
          + 513/204800*phi1(9/16,9/16)*al^3*Nc
          + 27/128*phi1(3/4,3/4)*Nc^(-1)
          + 3771/16384*phi1(3/4,3/4)*Nc
          + 27/128*phi1(3/4,3/4)*al*Nc^(-1)
          + 5949/16384*phi1(3/4,3/4)*al*Nc
          - 2835/16384*phi1(3/4,3/4)*al^2*Nc
          + 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq19 * (
          + 81/64*Nc^(-1)
          + 3321/5120*Nc
          - 45/64*al*Nc^(-1)
          + 627/5120*al*Nc
          - 1797/5120*al^2*Nc
          + 729/5120*al^3*Nc
          - 81/256*ln(4/3)*Nc^(-1)
          - 137913/102400*ln(4/3)*Nc
          + 117/256*ln(4/3)*al*Nc^(-1)
          + 10329/102400*ln(4/3)*al*Nc
          + 68301/102400*ln(4/3)*al^2*Nc
          + 16083/102400*ln(4/3)*al^3*Nc
          + 603/1024*phi1(9/16,9/16)*Nc^(-1)
          - 119511/409600*phi1(9/16,9/16)*Nc
          - 459/1024*phi1(9/16,9/16)*al*Nc^(-1)
          + 88713/409600*phi1(9/16,9/16)*al*Nc
          + 8847/409600*phi1(9/16,9/16)*al^2*Nc
          - 21249/409600*phi1(9/16,9/16)*al^3*Nc
          - 1089/1024*phi1(3/4,3/4)*Nc^(-1)
          + 2367/16384*phi1(3/4,3/4)*Nc
          + 837/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 5679/16384*phi1(3/4,3/4)*al*Nc
          + 1557/16384*phi1(3/4,3/4)*al^2*Nc
          + 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq18 * (
          - 27/64*Nc^(-1)
          - 55/256*Nc
          + 9/64*al*Nc^(-1)
          - 79/160*al*Nc
          + 83/160*al^2*Nc
          - 117/1280*al^3*Nc
          + 729/1280*ln(4/3)*Nc^(-1)
          + 9741/5120*ln(4/3)*Nc
          + 261/1280*ln(4/3)*al*Nc^(-1)
          - 8703/12800*ln(4/3)*al*Nc
          - 651/3200*ln(4/3)*al^2*Nc
          - 2691/25600*ln(4/3)*al^3*Nc
          - 423/1280*phi1(9/16,9/16)*Nc^(-1)
          - 747/5120*phi1(9/16,9/16)*Nc
          + 9/40*phi1(9/16,9/16)*al*Nc^(-1)
          + 35973/102400*phi1(9/16,9/16)*al*Nc
          + 783/12800*phi1(9/16,9/16)*al^2*Nc
          - 297/102400*phi1(9/16,9/16)*al^3*Nc
          + 477/1024*phi1(3/4,3/4)*Nc^(-1)
          + 1377/4096*phi1(3/4,3/4)*Nc
          - 423/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 45/2048*phi1(3/4,3/4)*al*Nc
          - 99/512*phi1(3/4,3/4)*al^2*Nc
          + 261/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq17 * (
          + 9/64*Nc^(-1)
          + 151/1280*Nc
          - 9/64*al*Nc^(-1)
          - 13/64*al*Nc
          + 43/320*al^2*Nc
          - 63/1280*al^3*Nc
          - 1053/1280*ln(4/3)*Nc^(-1)
          - 4209/51200*ln(4/3)*Nc
          + 1053/1280*ln(4/3)*al*Nc^(-1)
          - 927/10240*ln(4/3)*al*Nc
          - 8553/51200*ln(4/3)*al^2*Nc
          - 4203/51200*ln(4/3)*al^3*Nc
          - 441/5120*phi1(9/16,9/16)*Nc^(-1)
          - 10431/409600*phi1(9/16,9/16)*Nc
          + 1161/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 4383/81920*phi1(9/16,9/16)*al*Nc
          + 4023/409600*phi1(9/16,9/16)*al^2*Nc
          + 6723/409600*phi1(9/16,9/16)*al^3*Nc
          + 279/1024*phi1(3/4,3/4)*Nc^(-1)
          + 1035/8192*phi1(3/4,3/4)*Nc
          - 279/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 81/8192*phi1(3/4,3/4)*al*Nc
          - 837/8192*phi1(3/4,3/4)*al^2*Nc
          + 9/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq16 * (
          + 9/32*Nc^(-1)
          + 193/320*Nc
          - 119/320*al*Nc
          - 11/320*al^2*Nc
          + 27/320*al^3*Nc
          - 261/320*ln(4/3)*Nc^(-1)
          - 13353/51200*ln(4/3)*Nc
          + 27/640*ln(4/3)*al*Nc^(-1)
          - 981/51200*ln(4/3)*al*Nc
          + 24081/51200*ln(4/3)*al^2*Nc
          - 6147/51200*ln(4/3)*al^3*Nc
          - 423/5120*phi1(9/16,9/16)*Nc^(-1)
          - 157977/409600*phi1(9/16,9/16)*Nc
          + 963/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 21771/409600*phi1(9/16,9/16)*al*Nc
          + 13329/409600*phi1(9/16,9/16)*al^2*Nc
          - 6723/409600*phi1(9/16,9/16)*al^3*Nc
          + 45/256*phi1(3/4,3/4)*Nc^(-1)
          + 2619/8192*phi1(3/4,3/4)*Nc
          - 117/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 513/8192*phi1(3/4,3/4)*al*Nc
          - 819/8192*phi1(3/4,3/4)*al^2*Nc
          + 9/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq15 * (
          + 9/64*Nc^(-1)
          + 33/40*Nc
          - 9/64*al*Nc^(-1)
          - 1863/1280*al*Nc
          + 1023/1280*al^2*Nc
          - 27/160*al^3*Nc
          + 423/1280*ln(4/3)*Nc^(-1)
          + 88431/51200*ln(4/3)*Nc
          + 1017/1280*ln(4/3)*al*Nc^(-1)
          - 57183/51200*ln(4/3)*al*Nc
          - 2817/51200*ln(4/3)*al^2*Nc
          - 6831/51200*ln(4/3)*al^3*Nc
          - 2079/5120*phi1(9/16,9/16)*Nc^(-1)
          - 82521/409600*phi1(9/16,9/16)*Nc
          + 1359/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 123903/409600*phi1(9/16,9/16)*al*Nc
          + 77697/409600*phi1(9/16,9/16)*al^2*Nc
          + 3321/409600*phi1(9/16,9/16)*al^3*Nc
          + 603/1024*phi1(3/4,3/4)*Nc^(-1)
          + 2259/8192*phi1(3/4,3/4)*Nc
          - 315/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 2853/8192*phi1(3/4,3/4)*al*Nc
          - 3717/8192*phi1(3/4,3/4)*al^2*Nc
          + 621/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq14 * (
          + 9/32*Nc^(-1)
          + 2163/5120*Nc
          - 9/32*al*Nc^(-1)
          - 495/1024*al*Nc
          + 861/5120*al^2*Nc
          - 549/5120*al^3*Nc
          - 1017/640*ln(4/3)*Nc^(-1)
          + 148539/102400*ln(4/3)*Nc
          + 1017/640*ln(4/3)*al*Nc^(-1)
          - 22047/20480*ln(4/3)*al*Nc
          - 12267/102400*ln(4/3)*al^2*Nc
          - 11637/102400*ln(4/3)*al^3*Nc
          - 639/2560*phi1(9/16,9/16)*Nc^(-1)
          - 19431/204800*phi1(9/16,9/16)*Nc
          + 1359/2560*phi1(9/16,9/16)*al*Nc^(-1)
          + 1593/40960*phi1(9/16,9/16)*al*Nc
          + 1143/204800*phi1(9/16,9/16)*al^2*Nc
          + 6723/204800*phi1(9/16,9/16)*al^3*Nc
          + 315/512*phi1(3/4,3/4)*Nc^(-1)
          - 405/16384*phi1(3/4,3/4)*Nc
          - 315/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 981/16384*phi1(3/4,3/4)*al*Nc
          - 2331/16384*phi1(3/4,3/4)*al^2*Nc
          + 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq13 * (
          + 45/64*Nc^(-1)
          + 6357/5120*Nc
          - 9/64*al*Nc^(-1)
          - 3537/5120*al*Nc
          - 417/5120*al^2*Nc
          + 477/5120*al^3*Nc
          + 1323/1280*ln(4/3)*Nc^(-1)
          + 137271/102400*ln(4/3)*Nc
          + 297/1280*ln(4/3)*al*Nc^(-1)
          - 83991/102400*ln(4/3)*al*Nc
          + 21789/102400*ln(4/3)*al^2*Nc
          - 17469/102400*ln(4/3)*al^3*Nc
          - 2799/5120*phi1(9/16,9/16)*Nc^(-1)
          - 216693/409600*phi1(9/16,9/16)*Nc
          + 2079/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 54603/409600*phi1(9/16,9/16)*al*Nc
          + 32013/409600*phi1(9/16,9/16)*al^2*Nc
          - 6723/409600*phi1(9/16,9/16)*al^3*Nc
          + 495/1024*phi1(3/4,3/4)*Nc^(-1)
          + 2079/16384*phi1(3/4,3/4)*Nc
          - 459/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 81/16384*phi1(3/4,3/4)*al*Nc
          - 2187/16384*phi1(3/4,3/4)*al^2*Nc
          + 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq12 * (
          + 27/32*Nc^(-1)
          + 1389/1280*Nc
          - 9/16*al*Nc^(-1)
          - 2043/1280*al*Nc
          + 1239/1280*al^2*Nc
          - 45/256*al^3*Nc
          + 153/320*ln(4/3)*Nc^(-1)
          + 70359/51200*ln(4/3)*Nc
          - 81/640*ln(4/3)*al*Nc^(-1)
          - 34953/51200*ln(4/3)*al*Nc
          + 7209/51200*ln(4/3)*al^2*Nc
          + 837/10240*ln(4/3)*al^3*Nc
          - 2061/5120*phi1(9/16,9/16)*Nc^(-1)
          - 123219/409600*phi1(9/16,9/16)*Nc
          + 1161/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 34227/409600*phi1(9/16,9/16)*al*Nc
          + 34731/409600*phi1(9/16,9/16)*al^2*Nc
          - 1377/81920*phi1(9/16,9/16)*al^3*Nc
          + 63/256*phi1(3/4,3/4)*Nc^(-1)
          + 675/8192*phi1(3/4,3/4)*Nc
          - 9/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 5571/8192*phi1(3/4,3/4)*al*Nc
          - 3843/8192*phi1(3/4,3/4)*al^2*Nc
          + 621/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq11 * (
          + 81/64*Nc^(-1)
          + 3009/5120*Nc
          - 45/64*al*Nc^(-1)
          + 207/1024*al*Nc
          - 957/5120*al^2*Nc
          - 207/5120*al^3*Nc
          - 153/256*ln(4/3)*Nc^(-1)
          + 19407/102400*ln(4/3)*Nc
          + 189/256*ln(4/3)*al*Nc^(-1)
          - 687/4096*ln(4/3)*al*Nc
          - 17451/102400*ln(4/3)*al^2*Nc
          - 13581/102400*ln(4/3)*al^3*Nc
          - 9/1024*phi1(9/16,9/16)*Nc^(-1)
          + 92169/409600*phi1(9/16,9/16)*Nc
          + 153/1024*phi1(9/16,9/16)*al*Nc^(-1)
          - 2259/16384*phi1(9/16,9/16)*al*Nc
          - 6417/409600*phi1(9/16,9/16)*al^2*Nc
          + 6723/409600*phi1(9/16,9/16)*al^3*Nc
          - 297/1024*phi1(3/4,3/4)*Nc^(-1)
          - 3897/16384*phi1(3/4,3/4)*Nc
          + 45/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 639/16384*phi1(3/4,3/4)*al*Nc
          + 1053/16384*phi1(3/4,3/4)*al^2*Nc
          + 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq10 * (
          + 81/64*Nc^(-1)
          + 6267/5120*Nc
          - 27/64*al*Nc^(-1)
          - 243/1024*al*Nc
          - 1551/5120*al^2*Nc
          + 819/5120*al^3*Nc
          + 45/256*ln(4/3)*Nc^(-1)
          + 53211/102400*ln(4/3)*Nc
          - 63/256*ln(4/3)*al*Nc^(-1)
          - 5883/20480*ln(4/3)*al*Nc
          + 46017/102400*ln(4/3)*al^2*Nc
          - 19413/102400*ln(4/3)*al^3*Nc
          + 153/512*phi1(9/16,9/16)*Nc^(-1)
          - 81369/204800*phi1(9/16,9/16)*Nc
          + 81/512*phi1(9/16,9/16)*al*Nc^(-1)
          + 5967/40960*phi1(9/16,9/16)*al*Nc
          - 6543/204800*phi1(9/16,9/16)*al^2*Nc
          - 6723/204800*phi1(9/16,9/16)*al^3*Nc
          - 747/1024*phi1(3/4,3/4)*Nc^(-1)
          + 1323/16384*phi1(3/4,3/4)*Nc
          + 9/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 3159/16384*phi1(3/4,3/4)*al*Nc
          + 1521/16384*phi1(3/4,3/4)*al^2*Nc
          + 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq09 * (
          + 3/8*Nc^(-1)
          - 351/640*Nc
          - 3/8*al*Nc^(-1)
          + 489/640*al*Nc
          - 33/128*al^2*Nc
          + 27/640*al^3*Nc
          - 63/160*ln(4/3)*Nc^(-1)
          + 6771/6400*ln(4/3)*Nc
          + 63/160*ln(4/3)*al*Nc^(-1)
          - 4659/6400*ln(4/3)*al*Nc
          + 579/1280*ln(4/3)*al^2*Nc
          - 207/6400*ln(4/3)*al^3*Nc
          + 9/640*phi1(9/16,9/16)*Nc^(-1)
          + 15153/102400*phi1(9/16,9/16)*Nc
          - 129/640*phi1(9/16,9/16)*al*Nc^(-1)
          + 89613/102400*phi1(9/16,9/16)*al*Nc
          + 27/20480*phi1(9/16,9/16)*al^2*Nc
          - 1701/102400*phi1(9/16,9/16)*al^3*Nc
          - 3/128*phi1(3/4,3/4)*Nc^(-1)
          - 591/1024*phi1(3/4,3/4)*Nc
          + 51/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 1581/1024*phi1(3/4,3/4)*al*Nc
          + 33/1024*phi1(3/4,3/4)*al^2*Nc
          + 27/1024*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq08 * (
          + 3/8*Nc^(-1)
          - 153/320*Nc
          - 3/8*al*Nc^(-1)
          + 3/5*al*Nc
          - 9/64*al^2*Nc
          + 3/160*al^3*Nc
          - 81/160*ln(4/3)*Nc^(-1)
          - 10653/12800*ln(4/3)*Nc
          + 21/160*ln(4/3)*al*Nc^(-1)
          - 123/12800*ln(4/3)*al*Nc
          + 1533/2560*ln(4/3)*al^2*Nc
          + 711/12800*ln(4/3)*al^3*Nc
          + 3/40*phi1(9/16,9/16)*Nc^(-1)
          + 8973/102400*phi1(9/16,9/16)*Nc
          - 21/80*phi1(9/16,9/16)*al*Nc^(-1)
          + 45693/102400*phi1(9/16,9/16)*al*Nc
          - 513/20480*phi1(9/16,9/16)*al^2*Nc
          - 1701/102400*phi1(9/16,9/16)*al^3*Nc
          - 21/128*phi1(3/4,3/4)*Nc^(-1)
          - 657/2048*phi1(3/4,3/4)*Nc
          + 57/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 1839/2048*phi1(3/4,3/4)*al*Nc
          + 69/2048*phi1(3/4,3/4)*al^2*Nc
          + 27/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq07 * (
          - 9/128*Nc
          + 21/128*al*Nc
          - 15/128*al^2*Nc
          + 3/128*al^3*Nc
          + 9/80*ln(4/3)*Nc^(-1)
          + 4839/2560*ln(4/3)*Nc
          + 21/80*ln(4/3)*al*Nc^(-1)
          - 1839/2560*ln(4/3)*al*Nc
          - 75/512*ln(4/3)*al^2*Nc
          - 45/512*ln(4/3)*al^3*Nc
          - 39/640*phi1(9/16,9/16)*Nc^(-1)
          + 309/5120*phi1(9/16,9/16)*Nc
          + 39/640*phi1(9/16,9/16)*al*Nc^(-1)
          + 549/1280*phi1(9/16,9/16)*al*Nc
          + 27/1024*phi1(9/16,9/16)*al^2*Nc
          + 9/64*phi1(3/4,3/4)*Nc^(-1)
          - 525/2048*phi1(3/4,3/4)*Nc
          - 3/64*phi1(3/4,3/4)*al*Nc^(-1)
          - 1323/2048*phi1(3/4,3/4)*al*Nc
          - 3/2048*phi1(3/4,3/4)*al^2*Nc
          + 27/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq06 * (
          + 183/640*Nc
          - 273/640*al*Nc
          + 117/640*al^2*Nc
          - 27/640*al^3*Nc
          - 15/32*ln(4/3)*Nc^(-1)
          - 5223/6400*ln(4/3)*Nc
          + 3/32*ln(4/3)*al*Nc^(-1)
          - 237/6400*ln(4/3)*al*Nc
          + 1353/6400*ln(4/3)*al^2*Nc
          - 93/6400*ln(4/3)*al^3*Nc
          - 27/256*phi1(9/16,9/16)*Nc^(-1)
          - 40089/102400*phi1(9/16,9/16)*Nc
          + 39/256*phi1(9/16,9/16)*al*Nc^(-1)
          - 33141/102400*phi1(9/16,9/16)*al*Nc
          - 2271/102400*phi1(9/16,9/16)*al^2*Nc
          - 99/102400*phi1(9/16,9/16)*al^3*Nc
          + 21/128*phi1(3/4,3/4)*Nc^(-1)
          + 747/1024*phi1(3/4,3/4)*Nc
          - 33/128*phi1(3/4,3/4)*al*Nc^(-1)
          + 765/1024*phi1(3/4,3/4)*al*Nc
          - 57/1024*phi1(3/4,3/4)*al^2*Nc
          + 9/1024*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq05 * (
          + 27/80*Nc
          - 183/320*al*Nc
          + 51/160*al^2*Nc
          - 27/320*al^3*Nc
          + 3/32*ln(4/3)*Nc^(-1)
          + 5523/12800*ln(4/3)*Nc
          + 9/32*ln(4/3)*al*Nc^(-1)
          - 11163/12800*ln(4/3)*al*Nc
          + 1497/12800*ln(4/3)*al^2*Nc
          - 657/12800*ln(4/3)*al^3*Nc
          - 87/256*phi1(9/16,9/16)*Nc^(-1)
          - 67293/102400*phi1(9/16,9/16)*Nc
          + 87/256*phi1(9/16,9/16)*al*Nc^(-1)
          - 38517/102400*phi1(9/16,9/16)*al*Nc
          + 1773/102400*phi1(9/16,9/16)*al^2*Nc
          + 837/102400*phi1(9/16,9/16)*al^3*Nc
          + 39/128*phi1(3/4,3/4)*Nc^(-1)
          + 1863/2048*phi1(3/4,3/4)*Nc
          - 75/128*phi1(3/4,3/4)*al*Nc^(-1)
          + 2361/2048*phi1(3/4,3/4)*al*Nc
          - 219/2048*phi1(3/4,3/4)*al^2*Nc
          + 27/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq04 * (
          + 153/640*Nc
          - 333/640*al*Nc
          + 207/640*al^2*Nc
          - 27/640*al^3*Nc
          - 2661/12800*ln(4/3)*Nc
          - 7659/12800*ln(4/3)*al*Nc
          + 4221/12800*ln(4/3)*al^2*Nc
          + 99/12800*ln(4/3)*al^3*Nc
          + 3/128*phi1(9/16,9/16)*Nc^(-1)
          - 21837/51200*phi1(9/16,9/16)*Nc
          + 15/128*phi1(9/16,9/16)*al*Nc^(-1)
          - 19653/51200*phi1(9/16,9/16)*al*Nc
          - 2943/51200*phi1(9/16,9/16)*al^2*Nc
          - 567/51200*phi1(9/16,9/16)*al^3*Nc
          - 3/16*phi1(3/4,3/4)*Nc^(-1)
          + 963/2048*phi1(3/4,3/4)*Nc
          - 3/16*phi1(3/4,3/4)*al*Nc^(-1)
          + 2109/2048*phi1(3/4,3/4)*al*Nc
          - 75/2048*phi1(3/4,3/4)*al^2*Nc
          + 27/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq03 * (
          + 183/640*Nc
          - 273/640*al*Nc
          + 117/640*al^2*Nc
          - 27/640*al^3*Nc
          - 15/32*ln(4/3)*Nc^(-1)
          - 5223/6400*ln(4/3)*Nc
          + 3/32*ln(4/3)*al*Nc^(-1)
          - 237/6400*ln(4/3)*al*Nc
          + 1353/6400*ln(4/3)*al^2*Nc
          - 93/6400*ln(4/3)*al^3*Nc
          - 27/256*phi1(9/16,9/16)*Nc^(-1)
          - 40089/102400*phi1(9/16,9/16)*Nc
          + 39/256*phi1(9/16,9/16)*al*Nc^(-1)
          - 33141/102400*phi1(9/16,9/16)*al*Nc
          - 2271/102400*phi1(9/16,9/16)*al^2*Nc
          - 99/102400*phi1(9/16,9/16)*al^3*Nc
          + 21/128*phi1(3/4,3/4)*Nc^(-1)
          + 747/1024*phi1(3/4,3/4)*Nc
          - 33/128*phi1(3/4,3/4)*al*Nc^(-1)
          + 765/1024*phi1(3/4,3/4)*al*Nc
          - 57/1024*phi1(3/4,3/4)*al^2*Nc
          + 9/1024*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq02 * (
          + 3/64*Nc
          + 3/32*al*Nc
          - 9/64*al^2*Nc
          - 15/32*ln(4/3)*Nc^(-1)
          - 1557/2560*ln(4/3)*Nc
          + 3/32*ln(4/3)*al*Nc^(-1)
          + 1437/2560*ln(4/3)*al*Nc
          - 303/2560*ln(4/3)*al^2*Nc
          - 57/2560*ln(4/3)*al^3*Nc
          - 33/256*phi1(9/16,9/16)*Nc^(-1)
          + 717/20480*phi1(9/16,9/16)*Nc
          + 9/256*phi1(9/16,9/16)*al*Nc^(-1)
          + 1233/20480*phi1(9/16,9/16)*al*Nc
          + 723/20480*phi1(9/16,9/16)*al^2*Nc
          + 207/20480*phi1(9/16,9/16)*al^3*Nc
          + 45/128*phi1(3/4,3/4)*Nc^(-1)
          + 531/2048*phi1(3/4,3/4)*Nc
          - 9/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 579/2048*phi1(3/4,3/4)*al*Nc
          - 39/2048*phi1(3/4,3/4)*al^2*Nc
          - 9/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A3,A4,I,J)*d_(i,j)*a*projaaqq01 * (
          - 33/640*Nc
          + 93/640*al*Nc
          - 87/640*al^2*Nc
          + 27/640*al^3*Nc
          - 9/16*ln(4/3)*Nc^(-1)
          - 15969/12800*ln(4/3)*Nc
          - 3/16*ln(4/3)*al*Nc^(-1)
          + 10689/12800*ln(4/3)*al*Nc
          + 1209/12800*ln(4/3)*al^2*Nc
          + 471/12800*ln(4/3)*al^3*Nc
          + 15/64*phi1(9/16,9/16)*Nc^(-1)
          + 6801/25600*phi1(9/16,9/16)*Nc
          - 3/16*phi1(9/16,9/16)*al*Nc^(-1)
          + 21/400*phi1(9/16,9/16)*al*Nc
          - 1011/25600*phi1(9/16,9/16)*al^2*Nc
          - 117/12800*phi1(9/16,9/16)*al^3*Nc
          - 9/64*phi1(3/4,3/4)*Nc^(-1)
          - 369/2048*phi1(3/4,3/4)*Nc
          + 21/64*phi1(3/4,3/4)*al*Nc^(-1)
          - 831/2048*phi1(3/4,3/4)*al*Nc
          + 105/2048*phi1(3/4,3/4)*al^2*Nc
          - 9/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq68 * (
          + 9/32*phi1(9/16,9/16)*Nc^(-1)
          + 9/64*phi1(9/16,9/16)*al*Nc^(-1)
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq67 * (
          - 27/64*Nc^(-1)
          - 3/2560*Nc
          + 27/64*al*Nc^(-1)
          + 519/2560*al*Nc
          - 759/2560*al^2*Nc
          + 243/2560*al^3*Nc
          - 2457/1280*ln(4/3)*Nc^(-1)
          + 1179/1280*ln(4/3)*Nc
          + 2457/1280*ln(4/3)*al*Nc^(-1)
          - 2061/5120*ln(4/3)*al*Nc
          - 8001/5120*ln(4/3)*al^2*Nc
          + 2673/2560*ln(4/3)*al^3*Nc
          - 189/5120*phi1(9/16,9/16)*Nc^(-1)
          + 19467/81920*phi1(9/16,9/16)*Nc
          + 189/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 7533/16384*phi1(9/16,9/16)*al*Nc
          + 27189/81920*phi1(9/16,9/16)*al^2*Nc
          - 8991/81920*phi1(9/16,9/16)*al^3*Nc
          + 459/1024*phi1(3/4,3/4)*Nc^(-1)
          - 729/2048*phi1(3/4,3/4)*Nc
          - 459/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 2025/4096*phi1(3/4,3/4)*al*Nc
          - 567/4096*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq66 * (
          - 27/64*Nc^(-1)
          + 183/1280*Nc
          + 27/64*al*Nc^(-1)
          - 3/40*al*Nc
          - 111/640*al^2*Nc
          + 27/256*al^3*Nc
          - 2079/1280*ln(4/3)*Nc^(-1)
          + 1413/6400*ln(4/3)*Nc
          + 2079/1280*ln(4/3)*al*Nc^(-1)
          + 1143/25600*ln(4/3)*al*Nc
          - 21807/25600*ln(4/3)*al^2*Nc
          + 3753/6400*ln(4/3)*al^3*Nc
          + 189/640*phi1(9/16,9/16)*Nc^(-1)
          + 4833/204800*phi1(9/16,9/16)*Nc
          - 189/640*phi1(9/16,9/16)*al*Nc^(-1)
          + 567/204800*phi1(9/16,9/16)*al*Nc
          + 14607/204800*phi1(9/16,9/16)*al^2*Nc
          - 20007/204800*phi1(9/16,9/16)*al^3*Nc
          - 27/1024*phi1(3/4,3/4)*Nc^(-1)
          - 27/256*phi1(3/4,3/4)*Nc
          + 27/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/4096*phi1(3/4,3/4)*al*Nc
          + 405/4096*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq65 * (
          - 51/512*Nc
          - 3/2560*al*Nc
          + 771/2560*al^2*Nc
          - 513/2560*al^3*Nc
          - 297/640*ln(4/3)*Nc^(-1)
          + 117/640*ln(4/3)*Nc
          + 297/640*ln(4/3)*al*Nc^(-1)
          - 3123/6400*ln(4/3)*al*Nc
          + 3177/12800*ln(4/3)*al^2*Nc
          + 729/12800*ln(4/3)*al^3*Nc
          - 513/5120*phi1(9/16,9/16)*Nc^(-1)
          + 2943/81920*phi1(9/16,9/16)*Nc
          + 513/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 27081/409600*phi1(9/16,9/16)*al*Nc
          - 7803/409600*phi1(9/16,9/16)*al^2*Nc
          + 20169/409600*phi1(9/16,9/16)*al^3*Nc
          + 135/512*phi1(3/4,3/4)*Nc^(-1)
          - 135/2048*phi1(3/4,3/4)*Nc
          - 135/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 243/2048*phi1(3/4,3/4)*al*Nc
          - 27/512*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq64 * (
          - 27/64*Nc^(-1)
          + 63/640*Nc
          + 27/64*al*Nc^(-1)
          + 261/1280*al*Nc
          - 153/256*al^2*Nc
          + 189/640*al^3*Nc
          - 1863/1280*ln(4/3)*Nc^(-1)
          + 189/256*ln(4/3)*Nc
          + 1863/1280*ln(4/3)*al*Nc^(-1)
          + 2187/25600*ln(4/3)*al*Nc
          - 46359/25600*ln(4/3)*al^2*Nc
          + 3159/3200*ln(4/3)*al^3*Nc
          + 81/1280*phi1(9/16,9/16)*Nc^(-1)
          + 4131/20480*phi1(9/16,9/16)*Nc
          - 81/1280*phi1(9/16,9/16)*al*Nc^(-1)
          - 40311/102400*phi1(9/16,9/16)*al*Nc
          + 35937/102400*phi1(9/16,9/16)*al^2*Nc
          - 16281/102400*phi1(9/16,9/16)*al^3*Nc
          + 189/1024*phi1(3/4,3/4)*Nc^(-1)
          - 297/1024*phi1(3/4,3/4)*Nc
          - 189/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 1539/4096*phi1(3/4,3/4)*al*Nc
          - 351/4096*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq63 * (
          + 117/2560*Nc
          + 63/2560*al*Nc
          - 477/2560*al^2*Nc
          + 297/2560*al^3*Nc
          - 1323/640*ln(4/3)*Nc^(-1)
          + 17901/25600*ln(4/3)*Nc
          + 1323/640*ln(4/3)*al*Nc^(-1)
          + 4509/12800*ln(4/3)*al*Nc
          - 55269/25600*ln(4/3)*al^2*Nc
          + 567/512*ln(4/3)*al^3*Nc
          + 1053/5120*phi1(9/16,9/16)*Nc^(-1)
          + 24273/409600*phi1(9/16,9/16)*Nc
          - 1053/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 3591/409600*phi1(9/16,9/16)*al*Nc
          + 36423/409600*phi1(9/16,9/16)*al^2*Nc
          - 11421/81920*phi1(9/16,9/16)*al^3*Nc
          - 27/512*phi1(3/4,3/4)*Nc^(-1)
          - 405/4096*phi1(3/4,3/4)*Nc
          + 27/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/512*phi1(3/4,3/4)*al*Nc
          + 621/4096*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq62 * (
          + 27/64*Nc^(-1)
          + 279/2560*Nc
          - 27/64*al*Nc^(-1)
          - 1341/2560*al*Nc
          + 315/512*al^2*Nc
          - 513/2560*al^3*Nc
          - 351/1280*ln(4/3)*Nc^(-1)
          + 22491/25600*ln(4/3)*Nc
          + 351/1280*ln(4/3)*al*Nc^(-1)
          - 36369/25600*ln(4/3)*al*Nc
          + 621/1280*ln(4/3)*al^2*Nc
          + 729/12800*ln(4/3)*al^3*Nc
          - 1647/5120*phi1(9/16,9/16)*Nc^(-1)
          + 15363/409600*phi1(9/16,9/16)*Nc
          + 1647/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 97983/409600*phi1(9/16,9/16)*al*Nc
          - 26703/81920*phi1(9/16,9/16)*al^2*Nc
          + 20169/409600*phi1(9/16,9/16)*al^3*Nc
          + 189/1024*phi1(3/4,3/4)*Nc^(-1)
          - 459/4096*phi1(3/4,3/4)*Nc
          - 189/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 81/4096*phi1(3/4,3/4)*al*Nc
          + 189/2048*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq61 * (
          - 369/2560*Nc
          + 711/2560*al*Nc
          - 63/512*al^2*Nc
          - 27/2560*al^3*Nc
          - 189/640*ln(4/3)*Nc^(-1)
          + 2241/3200*ln(4/3)*Nc
          + 189/640*ln(4/3)*al*Nc^(-1)
          - 1431/3200*ln(4/3)*al*Nc
          - 9099/12800*ln(4/3)*al^2*Nc
          + 5859/12800*ln(4/3)*al^3*Nc
          - 1701/5120*phi1(9/16,9/16)*Nc^(-1)
          + 87669/409600*phi1(9/16,9/16)*Nc
          + 1701/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 189459/409600*phi1(9/16,9/16)*al*Nc
          + 106731/409600*phi1(9/16,9/16)*al^2*Nc
          - 4941/409600*phi1(9/16,9/16)*al^3*Nc
          + 243/512*phi1(3/4,3/4)*Nc^(-1)
          - 513/2048*phi1(3/4,3/4)*Nc
          - 243/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 999/2048*phi1(3/4,3/4)*al*Nc
          - 243/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq60 * (
          + 27/64*Nc^(-1)
          - 171/512*Nc
          - 27/64*al*Nc^(-1)
          + 1521/2560*al*Nc
          - 747/2560*al^2*Nc
          + 81/2560*al^3*Nc
          - 999/1280*ln(4/3)*Nc^(-1)
          + 6291/25600*ln(4/3)*Nc
          + 999/1280*ln(4/3)*al*Nc^(-1)
          + 13851/25600*ln(4/3)*al*Nc
          - 351/256*ln(4/3)*al^2*Nc
          + 7479/12800*ln(4/3)*al^3*Nc
          + 1917/5120*phi1(9/16,9/16)*Nc^(-1)
          - 2727/409600*phi1(9/16,9/16)*Nc
          - 1917/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 10287/409600*phi1(9/16,9/16)*al*Nc
          + 8451/81920*phi1(9/16,9/16)*al^2*Nc
          - 29241/409600*phi1(9/16,9/16)*al^3*Nc
          - 459/1024*phi1(3/4,3/4)*Nc^(-1)
          + 513/4096*phi1(3/4,3/4)*Nc
          + 459/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 999/4096*phi1(3/4,3/4)*al*Nc
          + 243/2048*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq59 * (
          + 27/64*Nc^(-1)
          - 63/320*Nc
          - 27/64*al*Nc^(-1)
          + 63/640*al*Nc
          + 369/1280*al^2*Nc
          - 243/1280*al^3*Nc
          - 1161/1280*ln(4/3)*Nc^(-1)
          + 16929/25600*ln(4/3)*Nc
          + 1161/1280*ln(4/3)*al*Nc^(-1)
          - 4617/25600*ln(4/3)*al*Nc
          - 6777/6400*ln(4/3)*al^2*Nc
          + 3699/6400*ln(4/3)*al^3*Nc
          - 243/1280*phi1(9/16,9/16)*Nc^(-1)
          + 14661/204800*phi1(9/16,9/16)*Nc
          + 243/1280*phi1(9/16,9/16)*al*Nc^(-1)
          - 15903/204800*phi1(9/16,9/16)*al*Nc
          - 297/204800*phi1(9/16,9/16)*al^2*Nc
          + 1539/204800*phi1(9/16,9/16)*al^3*Nc
          + 243/1024*phi1(3/4,3/4)*Nc^(-1)
          - 243/4096*phi1(3/4,3/4)*Nc
          - 243/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 243/4096*phi1(3/4,3/4)*al*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq58 * (
          - 63/640*Nc
          + 117/640*al*Nc
          - 9/128*al^2*Nc
          - 9/640*al^3*Nc
          - 27/32*ln(4/3)*Nc^(-1)
          + 1647/1600*ln(4/3)*Nc
          + 27/32*ln(4/3)*al*Nc^(-1)
          - 297/400*ln(4/3)*al*Nc
          - 459/640*ln(4/3)*al^2*Nc
          + 1377/3200*ln(4/3)*al^3*Nc
          - 27/256*phi1(9/16,9/16)*Nc^(-1)
          - 8541/102400*phi1(9/16,9/16)*Nc
          - 9/256*phi1(9/16,9/16)*al*Nc^(-1)
          - 22761/102400*phi1(9/16,9/16)*al*Nc
          + 81/20480*phi1(9/16,9/16)*al^2*Nc
          - 5103/102400*phi1(9/16,9/16)*al^3*Nc
          + 9/128*phi1(3/4,3/4)*Nc^(-1)
          - 117/512*phi1(3/4,3/4)*Nc
          - 9/128*phi1(3/4,3/4)*al*Nc^(-1)
          + 81/512*phi1(3/4,3/4)*al*Nc
          + 9/128*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq57 * (
          - 9/32*Nc^(-1)
          + 27/160*Nc
          + 9/32*al*Nc^(-1)
          - 63/320*al*Nc
          + 9/320*al^2*Nc
          - 1017/640*ln(4/3)*Nc^(-1)
          + 2079/800*ln(4/3)*Nc
          + 297/640*ln(4/3)*al*Nc^(-1)
          + 531/6400*ln(4/3)*al*Nc
          - 3663/6400*ln(4/3)*al^2*Nc
          + 333/1280*phi1(9/16,9/16)*Nc^(-1)
          - 12231/25600*phi1(9/16,9/16)*Nc
          + 27/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 27/25600*phi1(9/16,9/16)*al*Nc
          + 1377/12800*phi1(9/16,9/16)*al^2*Nc
          - 45/512*phi1(3/4,3/4)*Nc^(-1)
          + 27/64*phi1(3/4,3/4)*Nc
          - 99/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/1024*phi1(3/4,3/4)*al*Nc
          - 63/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq56 * (
          + 9/320*Nc
          - 9/160*al*Nc
          + 9/320*al^2*Nc
          - 171/80*ln(4/3)*Nc^(-1)
          + 10611/3200*ln(4/3)*Nc
          + 9/20*ln(4/3)*al*Nc^(-1)
          + 2043/3200*ln(4/3)*al*Nc
          - 1377/1600*ln(4/3)*al^2*Nc
          + 63/320*phi1(9/16,9/16)*Nc^(-1)
          + 9873/51200*phi1(9/16,9/16)*Nc
          + 9/640*phi1(9/16,9/16)*al*Nc^(-1)
          + 189/3200*phi1(9/16,9/16)*al*Nc
          + 5103/51200*phi1(9/16,9/16)*al^2*Nc
          + 9/64*phi1(3/4,3/4)*Nc^(-1)
          - 207/512*phi1(3/4,3/4)*Nc
          + 27/512*phi1(3/4,3/4)*al*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq55 * (
          + 9/32*Nc^(-1)
          - 27/320*Nc
          - 9/32*al*Nc^(-1)
          + 9/320*al*Nc
          + 9/160*al^2*Nc
          - 135/128*ln(4/3)*Nc^(-1)
          + 5157/3200*ln(4/3)*Nc
          + 63/128*ln(4/3)*al*Nc^(-1)
          + 747/6400*ln(4/3)*al*Nc
          - 2961/6400*ln(4/3)*al^2*Nc
          + 36801/51200*phi1(9/16,9/16)*Nc
          - 27/128*phi1(9/16,9/16)*al*Nc^(-1)
          + 3699/25600*phi1(9/16,9/16)*al*Nc
          + 1701/51200*phi1(9/16,9/16)*al^2*Nc
          + 81/512*phi1(3/4,3/4)*Nc^(-1)
          - 477/512*phi1(3/4,3/4)*Nc
          + 135/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 45/1024*phi1(3/4,3/4)*al*Nc
          + 27/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq54 * (
          - 207/320*ln(4/3)*Nc^(-1)
          + 99/64*ln(4/3)*Nc
          + 27/320*ln(4/3)*al*Nc^(-1)
          + 27/320*ln(4/3)*al*Nc
          - 9/40*ln(4/3)*al^2*Nc
          - 243/2560*phi1(9/16,9/16)*Nc^(-1)
          + 153/512*phi1(9/16,9/16)*Nc
          - 297/2560*phi1(9/16,9/16)*al*Nc^(-1)
          - 117/2560*phi1(9/16,9/16)*al*Nc
          + 81/1280*phi1(9/16,9/16)*al^2*Nc
          + 81/256*phi1(3/4,3/4)*Nc^(-1)
          - 153/256*phi1(3/4,3/4)*Nc
          + 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/256*phi1(3/4,3/4)*al*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq53 * (
          + 207/320*ln(4/3)*Nc^(-1)
          - 297/320*ln(4/3)*Nc
          - 27/320*ln(4/3)*al*Nc^(-1)
          + 117/320*ln(4/3)*al*Nc
          + 243/2560*phi1(9/16,9/16)*Nc^(-1)
          - 2133/2560*phi1(9/16,9/16)*Nc
          + 297/2560*phi1(9/16,9/16)*al*Nc^(-1)
          - 27/2560*phi1(9/16,9/16)*al*Nc
          - 81/256*phi1(3/4,3/4)*Nc^(-1)
          + 279/256*phi1(3/4,3/4)*Nc
          - 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/256*phi1(3/4,3/4)*al*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq52 * (
          + 9/20*ln(4/3)*Nc^(-1)
          - 117/160*ln(4/3)*Nc
          - 9/20*ln(4/3)*al*Nc^(-1)
          + 9/20*ln(4/3)*al*Nc
          - 81/640*phi1(9/16,9/16)*Nc^(-1)
          - 333/1280*phi1(9/16,9/16)*Nc
          - 9/640*phi1(9/16,9/16)*al*Nc^(-1)
          - 81/640*phi1(9/16,9/16)*al*Nc
          + 27/128*phi1(3/4,3/4)*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq51 * (
          + 9/640*Nc
          - 9/640*al*Nc
          - 9/640*al^2*Nc
          + 9/640*al^3*Nc
          + 279/160*ln(4/3)*Nc^(-1)
          - 747/200*ln(4/3)*Nc
          - 9/160*ln(4/3)*al*Nc^(-1)
          + 1647/3200*ln(4/3)*al*Nc
          + 441/1600*ln(4/3)*al^2*Nc
          + 423/3200*ln(4/3)*al^3*Nc
          - 9/1280*phi1(9/16,9/16)*Nc^(-1)
          + 29403/102400*phi1(9/16,9/16)*Nc
          + 99/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 2817/102400*phi1(9/16,9/16)*al*Nc
          + 477/102400*phi1(9/16,9/16)*al^2*Nc
          - 297/102400*phi1(9/16,9/16)*al^3*Nc
          - 9/128*phi1(3/4,3/4)*Nc^(-1)
          + 117/512*phi1(3/4,3/4)*Nc
          - 9/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 9/256*phi1(3/4,3/4)*al*Nc
          - 27/512*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq50 * (
          + 27/320*Nc
          - 27/320*al*Nc
          - 27/320*al^2*Nc
          + 27/320*al^3*Nc
          + 171/160*ln(4/3)*Nc^(-1)
          - 2961/1600*ln(4/3)*Nc
          + 9/160*ln(4/3)*al*Nc^(-1)
          + 117/3200*ln(4/3)*al*Nc
          - 963/3200*ln(4/3)*al^2*Nc
          + 459/1600*ln(4/3)*al^3*Nc
          - 261/1280*phi1(9/16,9/16)*Nc^(-1)
          + 41679/51200*phi1(9/16,9/16)*Nc
          - 99/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 5031/51200*phi1(9/16,9/16)*al*Nc
          + 891/51200*phi1(9/16,9/16)*al^2*Nc
          - 1701/51200*phi1(9/16,9/16)*al^3*Nc
          + 27/128*phi1(3/4,3/4)*Nc^(-1)
          - 9/16*phi1(3/4,3/4)*Nc
          + 9/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 9/512*phi1(3/4,3/4)*al*Nc
          - 9/512*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq49 * (
          - 27/640*Nc
          + 27/640*al*Nc
          + 27/640*al^2*Nc
          - 27/640*al^3*Nc
          + 63/80*ln(4/3)*Nc^(-1)
          - 2709/3200*ln(4/3)*Nc
          - 9/40*ln(4/3)*al*Nc^(-1)
          + 387/1600*ln(4/3)*al*Nc
          - 333/1600*ln(4/3)*al^2*Nc
          + 351/3200*ln(4/3)*al^3*Nc
          + 117/640*phi1(9/16,9/16)*Nc^(-1)
          - 5049/102400*phi1(9/16,9/16)*Nc
          + 99/320*phi1(9/16,9/16)*al*Nc^(-1)
          + 3789/102400*phi1(9/16,9/16)*al*Nc
          + 7749/102400*phi1(9/16,9/16)*al^2*Nc
          + 2511/102400*phi1(9/16,9/16)*al^3*Nc
          - 9/64*phi1(3/4,3/4)*Nc^(-1)
          + 81/128*phi1(3/4,3/4)*Nc
          - 9/32*phi1(3/4,3/4)*al*Nc^(-1)
          + 9/512*phi1(3/4,3/4)*al*Nc
          - 63/512*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq48 * (
          + 207/320*ln(4/3)*Nc^(-1)
          - 99/64*ln(4/3)*Nc
          - 27/320*ln(4/3)*al*Nc^(-1)
          - 27/320*ln(4/3)*al*Nc
          + 9/40*ln(4/3)*al^2*Nc
          + 243/2560*phi1(9/16,9/16)*Nc^(-1)
          - 153/512*phi1(9/16,9/16)*Nc
          + 297/2560*phi1(9/16,9/16)*al*Nc^(-1)
          + 117/2560*phi1(9/16,9/16)*al*Nc
          - 81/1280*phi1(9/16,9/16)*al^2*Nc
          - 81/256*phi1(3/4,3/4)*Nc^(-1)
          + 153/256*phi1(3/4,3/4)*Nc
          - 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/256*phi1(3/4,3/4)*al*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq47 * (
          + 351/320*ln(4/3)*Nc^(-1)
          - 729/320*ln(4/3)*Nc
          - 171/320*ln(4/3)*al*Nc^(-1)
          + 117/320*ln(4/3)*al*Nc
          + 9/40*ln(4/3)*al^2*Nc
          - 81/2560*phi1(9/16,9/16)*Nc^(-1)
          - 1431/2560*phi1(9/16,9/16)*Nc
          + 261/2560*phi1(9/16,9/16)*al*Nc^(-1)
          - 207/2560*phi1(9/16,9/16)*al*Nc
          - 81/1280*phi1(9/16,9/16)*al^2*Nc
          - 81/256*phi1(3/4,3/4)*Nc^(-1)
          + 207/256*phi1(3/4,3/4)*Nc
          - 27/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/256*phi1(3/4,3/4)*al*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq46 * (
          + 207/160*ln(4/3)*Nc^(-1)
          - 99/40*ln(4/3)*Nc
          - 27/160*ln(4/3)*al*Nc^(-1)
          + 9/32*ln(4/3)*al*Nc
          + 9/40*ln(4/3)*al^2*Nc
          + 243/1280*phi1(9/16,9/16)*Nc^(-1)
          - 1449/1280*phi1(9/16,9/16)*Nc
          + 297/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 9/256*phi1(9/16,9/16)*al*Nc
          - 81/1280*phi1(9/16,9/16)*al^2*Nc
          - 81/128*phi1(3/4,3/4)*Nc^(-1)
          + 27/16*phi1(3/4,3/4)*Nc
          - 27/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/128*phi1(3/4,3/4)*al*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq45 * (
          + 9/32*Nc^(-1)
          - 27/160*Nc
          - 9/32*al*Nc^(-1)
          + 63/320*al*Nc
          - 9/320*al^2*Nc
          + 1017/640*ln(4/3)*Nc^(-1)
          - 2079/800*ln(4/3)*Nc
          - 297/640*ln(4/3)*al*Nc^(-1)
          - 531/6400*ln(4/3)*al*Nc
          + 3663/6400*ln(4/3)*al^2*Nc
          - 333/1280*phi1(9/16,9/16)*Nc^(-1)
          + 12231/25600*phi1(9/16,9/16)*Nc
          - 27/1280*phi1(9/16,9/16)*al*Nc^(-1)
          - 27/25600*phi1(9/16,9/16)*al*Nc
          - 1377/12800*phi1(9/16,9/16)*al^2*Nc
          + 45/512*phi1(3/4,3/4)*Nc^(-1)
          - 27/64*phi1(3/4,3/4)*Nc
          + 99/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/1024*phi1(3/4,3/4)*al*Nc
          + 63/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq44 * (
          + 9/16*Nc^(-1)
          - 81/320*Nc
          - 9/16*al*Nc^(-1)
          + 9/40*al*Nc
          + 9/320*al^2*Nc
          + 171/320*ln(4/3)*Nc^(-1)
          - 3159/3200*ln(4/3)*Nc
          + 9/320*ln(4/3)*al*Nc^(-1)
          + 27/800*ln(4/3)*al*Nc
          + 351/3200*ln(4/3)*al^2*Nc
          - 333/1280*phi1(9/16,9/16)*Nc^(-1)
          + 61263/51200*phi1(9/16,9/16)*Nc
          - 297/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 459/3200*phi1(9/16,9/16)*al*Nc
          - 3807/51200*phi1(9/16,9/16)*al^2*Nc
          + 63/256*phi1(3/4,3/4)*Nc^(-1)
          - 693/512*phi1(3/4,3/4)*Nc
          + 117/256*phi1(3/4,3/4)*al*Nc^(-1)
          - 9/128*phi1(3/4,3/4)*al*Nc
          + 45/512*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq43 * (
          + 9/32*Nc^(-1)
          - 9/64*Nc
          - 9/32*al*Nc^(-1)
          + 9/64*al*Nc
          - 351/640*ln(4/3)*Nc^(-1)
          + 459/640*ln(4/3)*Nc
          - 9/640*ln(4/3)*al*Nc^(-1)
          + 711/1280*ln(4/3)*al*Nc
          - 369/1280*ln(4/3)*al^2*Nc
          - 81/1280*phi1(9/16,9/16)*Nc^(-1)
          + 6867/10240*phi1(9/16,9/16)*Nc
          - 9/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 297/5120*phi1(9/16,9/16)*al*Nc
          - 81/10240*phi1(9/16,9/16)*al^2*Nc
          + 117/512*phi1(3/4,3/4)*Nc^(-1)
          - 423/512*phi1(3/4,3/4)*Nc
          + 99/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 27/1024*phi1(3/4,3/4)*al*Nc
          + 63/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq42 * (
          - 9/32*Nc^(-1)
          + 117/640*Nc
          + 9/32*al*Nc^(-1)
          - 27/128*al*Nc
          + 9/640*al^2*Nc
          + 9/640*al^3*Nc
          - 63/128*ln(4/3)*Nc^(-1)
          + 657/1600*ln(4/3)*Nc
          + 63/128*ln(4/3)*al*Nc^(-1)
          + 873/1280*ln(4/3)*al*Nc
          - 3339/6400*ln(4/3)*al^2*Nc
          + 423/3200*ln(4/3)*al^3*Nc
          + 81/512*phi1(9/16,9/16)*Nc^(-1)
          + 11079/102400*phi1(9/16,9/16)*Nc
          - 9/512*phi1(9/16,9/16)*al*Nc^(-1)
          - 351/20480*phi1(9/16,9/16)*al*Nc
          + 17973/102400*phi1(9/16,9/16)*al^2*Nc
          - 297/102400*phi1(9/16,9/16)*al^3*Nc
          + 81/512*phi1(3/4,3/4)*Nc^(-1)
          + 27/512*phi1(3/4,3/4)*Nc
          - 81/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 99/1024*phi1(3/4,3/4)*al*Nc
          - 117/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq41 * (
          - 9/16*Nc^(-1)
          + 99/320*Nc
          + 9/16*al*Nc^(-1)
          - 9/32*al*Nc
          - 27/320*al^2*Nc
          + 9/160*al^3*Nc
          - 27/40*ln(4/3)*Nc^(-1)
          + 603/1600*ln(4/3)*Nc
          + 27/40*ln(4/3)*al*Nc^(-1)
          - 81/640*ln(4/3)*al*Nc
          + 477/3200*ln(4/3)*al^2*Nc
          + 9/400*ln(4/3)*al^3*Nc
          + 261/2560*phi1(9/16,9/16)*Nc^(-1)
          - 15417/51200*phi1(9/16,9/16)*Nc
          - 261/2560*phi1(9/16,9/16)*al*Nc^(-1)
          - 369/5120*phi1(9/16,9/16)*al*Nc
          + 3411/51200*phi1(9/16,9/16)*al^2*Nc
          - 351/12800*phi1(9/16,9/16)*al^3*Nc
          + 9/64*phi1(3/4,3/4)*Nc^(-1)
          + 9/64*phi1(3/4,3/4)*Nc
          - 9/64*phi1(3/4,3/4)*al*Nc^(-1)
          + 63/512*phi1(3/4,3/4)*al*Nc
          - 9/512*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq40 * (
          - 9/32*Nc^(-1)
          + 9/128*Nc
          + 9/32*al*Nc^(-1)
          - 9/128*al*Nc
          + 9/128*al^2*Nc
          - 9/128*al^3*Nc
          - 9/128*ln(4/3)*Nc^(-1)
          - 81/640*ln(4/3)*Nc
          + 9/128*ln(4/3)*al*Nc^(-1)
          - 459/1280*ln(4/3)*al*Nc
          + 819/1280*ln(4/3)*al^2*Nc
          - 99/640*ln(4/3)*al^3*Nc
          + 9/128*phi1(9/16,9/16)*Nc^(-1)
          - 1341/20480*phi1(9/16,9/16)*Nc
          - 9/128*phi1(9/16,9/16)*al*Nc^(-1)
          - 3357/20480*phi1(9/16,9/16)*al*Nc
          + 1197/20480*phi1(9/16,9/16)*al^2*Nc
          + 621/20480*phi1(9/16,9/16)*al^3*Nc
          + 63/512*phi1(3/4,3/4)*Nc^(-1)
          - 9/128*phi1(3/4,3/4)*Nc
          - 63/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 171/1024*phi1(3/4,3/4)*al*Nc
          - 99/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq39 * (
          + 3/8*Nc^(-1)
          - 3/8*Nc
          - 3/8*al*Nc^(-1)
          + 3/8*al*Nc
          - 9/80*ln(4/3)*Nc^(-1)
          + 39/80*ln(4/3)*Nc
          + 9/80*ln(4/3)*al*Nc^(-1)
          - 9/80*ln(4/3)*al*Nc
          - 357/1280*phi1(9/16,9/16)*Nc^(-1)
          + 2217/1280*phi1(9/16,9/16)*Nc
          - 303/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 243/1280*phi1(9/16,9/16)*al*Nc
          + 21/64*phi1(3/4,3/4)*Nc^(-1)
          - 183/64*phi1(3/4,3/4)*Nc
          + 27/64*phi1(3/4,3/4)*al*Nc^(-1)
          - 27/64*phi1(3/4,3/4)*al*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq38 * (
          - 51/80*ln(4/3)*Nc^(-1)
          + 27/20*ln(4/3)*Nc
          + 21/80*ln(4/3)*al*Nc^(-1)
          - 3/32*ln(4/3)*al*Nc
          - 21/160*ln(4/3)*al^2*Nc
          - 27/320*phi1(9/16,9/16)*Nc^(-1)
          + 477/640*phi1(9/16,9/16)*Nc
          - 3/20*phi1(9/16,9/16)*al*Nc^(-1)
          - 9/256*phi1(9/16,9/16)*al*Nc
          + 81/1280*phi1(9/16,9/16)*al^2*Nc
          + 9/64*phi1(3/4,3/4)*Nc^(-1)
          - 51/32*phi1(3/4,3/4)*Nc
          + 9/64*phi1(3/4,3/4)*al*Nc^(-1)
          - 15/128*phi1(3/4,3/4)*al*Nc
          - 9/128*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq37 * (
          + 3/8*Nc^(-1)
          - 3/8*Nc
          - 3/8*al*Nc^(-1)
          + 3/8*al*Nc
          + 21/40*ln(4/3)*Nc^(-1)
          - 69/80*ln(4/3)*Nc
          - 3/20*ln(4/3)*al*Nc^(-1)
          - 3/160*ln(4/3)*al*Nc
          + 21/160*ln(4/3)*al^2*Nc
          - 249/1280*phi1(9/16,9/16)*Nc^(-1)
          + 1263/1280*phi1(9/16,9/16)*Nc
          - 111/1280*phi1(9/16,9/16)*al*Nc^(-1)
          + 9/40*phi1(9/16,9/16)*al*Nc
          - 81/1280*phi1(9/16,9/16)*al^2*Nc
          + 3/16*phi1(3/4,3/4)*Nc^(-1)
          - 81/64*phi1(3/4,3/4)*Nc
          + 9/32*phi1(3/4,3/4)*al*Nc^(-1)
          - 39/128*phi1(3/4,3/4)*al*Nc
          + 9/128*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq36 * (
          + 63/64*Nc^(-1)
          + 2397/2560*Nc
          - 9/64*al*Nc^(-1)
          + 363/512*al*Nc
          - 2511/2560*al^2*Nc
          + 459/2560*al^3*Nc
          + 729/1280*ln(4/3)*Nc^(-1)
          + 717/12800*ln(4/3)*Nc
          - 819/1280*ln(4/3)*al*Nc^(-1)
          + 25557/25600*ln(4/3)*al*Nc
          - 32031/25600*ln(4/3)*al^2*Nc
          + 81/640*ln(4/3)*al^3*Nc
          + 2403/5120*phi1(9/16,9/16)*Nc^(-1)
          + 304947/409600*phi1(9/16,9/16)*Nc
          - 63/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 205929/409600*phi1(9/16,9/16)*al*Nc
          + 15597/409600*phi1(9/16,9/16)*al^2*Nc
          + 2997/81920*phi1(9/16,9/16)*al^3*Nc
          - 891/1024*phi1(3/4,3/4)*Nc^(-1)
          - 1035/1024*phi1(3/4,3/4)*Nc
          + 153/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 135/4096*phi1(3/4,3/4)*al*Nc
          + 1575/4096*phi1(3/4,3/4)*al^2*Nc
          - 261/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq35 * (
          + 27/64*Nc^(-1)
          + 627/640*Nc
          - 9/64*al*Nc^(-1)
          - 1173/1280*al*Nc
          + 459/1280*al^2*Nc
          - 9/64*al^3*Nc
          + 1251/1280*ln(4/3)*Nc^(-1)
          + 26151/25600*ln(4/3)*Nc
          - 801/1280*ln(4/3)*al*Nc^(-1)
          - 3783/12800*ln(4/3)*al*Nc
          - 7353/12800*ln(4/3)*al^2*Nc
          - 2079/25600*ln(4/3)*al^3*Nc
          - 999/2560*phi1(9/16,9/16)*Nc^(-1)
          + 45729/204800*phi1(9/16,9/16)*Nc
          + 549/2560*phi1(9/16,9/16)*al*Nc^(-1)
          - 28629/204800*phi1(9/16,9/16)*al*Nc
          + 19431/204800*phi1(9/16,9/16)*al^2*Nc
          + 6669/204800*phi1(9/16,9/16)*al^3*Nc
          + 351/1024*phi1(3/4,3/4)*Nc^(-1)
          - 1629/4096*phi1(3/4,3/4)*Nc
          - 117/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 963/2048*phi1(3/4,3/4)*al*Nc
          - 423/2048*phi1(3/4,3/4)*al^2*Nc
          + 45/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq34 * (
          + 27/32*Nc^(-1)
          + 2931/2560*Nc
          - 9/32*al*Nc^(-1)
          - 1761/2560*al*Nc
          + 369/2560*al^2*Nc
          - 99/2560*al^3*Nc
          + 243/320*ln(4/3)*Nc^(-1)
          + 4659/25600*ln(4/3)*Nc
          - 99/160*ln(4/3)*al*Nc^(-1)
          - 6729/25600*ln(4/3)*al*Nc
          + 6831/25600*ln(4/3)*al^2*Nc
          + 2439/25600*ln(4/3)*al^3*Nc
          + 999/5120*phi1(9/16,9/16)*Nc^(-1)
          - 13113/409600*phi1(9/16,9/16)*Nc
          - 279/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 166797/409600*phi1(9/16,9/16)*al*Nc
          - 7767/409600*phi1(9/16,9/16)*al^2*Nc
          - 6723/409600*phi1(9/16,9/16)*al^3*Nc
          - 135/256*phi1(3/4,3/4)*Nc^(-1)
          - 2043/4096*phi1(3/4,3/4)*Nc
          + 9/32*phi1(3/4,3/4)*al*Nc^(-1)
          + 2097/4096*phi1(3/4,3/4)*al*Nc
          - 387/4096*phi1(3/4,3/4)*al^2*Nc
          + 45/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq33 * (
          + 9/64*Nc^(-1)
          - 267/1280*Nc
          + 9/64*al*Nc^(-1)
          + 447/320*al*Nc
          - 9/8*al^2*Nc
          + 279/1280*al^3*Nc
          - 243/1280*ln(4/3)*Nc^(-1)
          - 129/1024*ln(4/3)*Nc
          - 27/1280*ln(4/3)*al*Nc^(-1)
          + 16143/12800*ln(4/3)*al*Nc
          - 19431/12800*ln(4/3)*al^2*Nc
          + 801/25600*ln(4/3)*al^3*Nc
          + 351/1280*phi1(9/16,9/16)*Nc^(-1)
          + 15903/20480*phi1(9/16,9/16)*Nc
          + 27/640*phi1(9/16,9/16)*al*Nc^(-1)
          - 9783/102400*phi1(9/16,9/16)*al*Nc
          + 5841/102400*phi1(9/16,9/16)*al^2*Nc
          + 5427/102400*phi1(9/16,9/16)*al^3*Nc
          - 351/1024*phi1(3/4,3/4)*Nc^(-1)
          - 2097/4096*phi1(3/4,3/4)*Nc
          - 135/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 981/2048*phi1(3/4,3/4)*al*Nc
          + 981/2048*phi1(3/4,3/4)*al^2*Nc
          - 567/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq32 * (
          - 27/32*Nc^(-1)
          + 111/1280*Nc
          + 9/16*al*Nc^(-1)
          - 1029/1280*al*Nc
          + 153/256*al^2*Nc
          - 207/1280*al^3*Nc
          + 27/32*ln(4/3)*Nc^(-1)
          - 18501/51200*ln(4/3)*Nc
          - 81/128*ln(4/3)*al*Nc^(-1)
          + 22947/51200*ln(4/3)*al*Nc
          - 28971/51200*ln(4/3)*al^2*Nc
          - 315/2048*ln(4/3)*al^3*Nc
          - 513/1024*phi1(9/16,9/16)*Nc^(-1)
          + 125181/409600*phi1(9/16,9/16)*Nc
          + 189/1024*phi1(9/16,9/16)*al*Nc^(-1)
          - 146547/409600*phi1(9/16,9/16)*al*Nc
          + 45531/409600*phi1(9/16,9/16)*al^2*Nc
          + 3807/81920*phi1(9/16,9/16)*al^3*Nc
          + 27/32*phi1(3/4,3/4)*Nc^(-1)
          - 441/8192*phi1(3/4,3/4)*Nc
          - 189/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 5103/8192*phi1(3/4,3/4)*al*Nc
          - 2583/8192*phi1(3/4,3/4)*al^2*Nc
          + 81/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq31 * (
          - 27/64*Nc^(-1)
          + 33/160*Nc
          + 27/64*al*Nc^(-1)
          - 123/256*al*Nc
          + 423/1280*al^2*Nc
          - 9/160*al^3*Nc
          + 135/256*ln(4/3)*Nc^(-1)
          + 8679/51200*ln(4/3)*Nc
          - 135/256*ln(4/3)*al*Nc^(-1)
          + 501/2048*ln(4/3)*al*Nc
          - 9657/51200*ln(4/3)*al^2*Nc
          + 10053/51200*ln(4/3)*al^3*Nc
          + 117/1024*phi1(9/16,9/16)*Nc^(-1)
          - 62289/409600*phi1(9/16,9/16)*Nc
          + 27/1024*phi1(9/16,9/16)*al*Nc^(-1)
          - 6957/16384*phi1(9/16,9/16)*al*Nc
          + 34137/409600*phi1(9/16,9/16)*al^2*Nc
          - 6723/409600*phi1(9/16,9/16)*al^3*Nc
          + 135/1024*phi1(3/4,3/4)*Nc^(-1)
          - 981/8192*phi1(3/4,3/4)*Nc
          - 135/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 2817/8192*phi1(3/4,3/4)*al*Nc
          - 2205/8192*phi1(3/4,3/4)*al^2*Nc
          + 81/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq30 * (
          + 9/16*Nc^(-1)
          - 111/2560*Nc
          + 4161/2560*al*Nc
          - 3429/2560*al^2*Nc
          + 819/2560*al^3*Nc
          - 261/640*ln(4/3)*Nc^(-1)
          - 24717/25600*ln(4/3)*Nc
          - 9/640*ln(4/3)*al*Nc^(-1)
          + 33123/25600*ln(4/3)*al*Nc
          - 693/1024*ln(4/3)*al^2*Nc
          + 5319/25600*ln(4/3)*al^3*Nc
          + 4401/5120*phi1(9/16,9/16)*Nc^(-1)
          + 213489/409600*phi1(9/16,9/16)*Nc
          - 1161/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 148671/409600*phi1(9/16,9/16)*al*Nc
          - 4653/81920*phi1(9/16,9/16)*al^2*Nc
          + 1647/409600*phi1(9/16,9/16)*al^3*Nc
          - 621/512*phi1(3/4,3/4)*Nc^(-1)
          - 2511/4096*phi1(3/4,3/4)*Nc
          + 135/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 1791/4096*phi1(3/4,3/4)*al*Nc
          + 2421/4096*phi1(3/4,3/4)*al^2*Nc
          - 567/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq29 * (
          - 9/64*Nc^(-1)
          + 273/1280*Nc
          + 9/64*al*Nc^(-1)
          - 57/80*al*Nc
          + 81/128*al^2*Nc
          - 171/1280*al^3*Nc
          - 3087/1280*ln(4/3)*Nc^(-1)
          - 30921/51200*ln(4/3)*Nc
          + 927/1280*ln(4/3)*al*Nc^(-1)
          - 363/2048*ln(4/3)*al*Nc
          - 4257/51200*ln(4/3)*al^2*Nc
          + 1053/51200*ln(4/3)*al^3*Nc
          + 171/5120*phi1(9/16,9/16)*Nc^(-1)
          + 226341/409600*phi1(9/16,9/16)*Nc
          - 531/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 20943/81920*phi1(9/16,9/16)*al*Nc
          - 1773/409600*phi1(9/16,9/16)*al^2*Nc
          + 9747/409600*phi1(9/16,9/16)*al^3*Nc
          + 189/1024*phi1(3/4,3/4)*Nc^(-1)
          - 2781/8192*phi1(3/4,3/4)*Nc
          - 45/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 5049/8192*phi1(3/4,3/4)*al*Nc
          - 1773/8192*phi1(3/4,3/4)*al^2*Nc
          + 81/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq28 * (
          - 27/64*Nc^(-1)
          + 129/512*Nc
          + 27/64*al*Nc^(-1)
          - 1473/2560*al*Nc
          + 981/2560*al^2*Nc
          - 153/2560*al^3*Nc
          + 801/1280*ln(4/3)*Nc^(-1)
          - 12297/10240*ln(4/3)*Nc
          - 801/1280*ln(4/3)*al*Nc^(-1)
          + 24621/51200*ln(4/3)*al*Nc
          + 14103/51200*ln(4/3)*al^2*Nc
          + 1161/51200*ln(4/3)*al^3*Nc
          + 27/320*phi1(9/16,9/16)*Nc^(-1)
          + 2061/40960*phi1(9/16,9/16)*Nc
          - 27/320*phi1(9/16,9/16)*al*Nc^(-1)
          - 128043/204800*phi1(9/16,9/16)*al*Nc
          - 549/204800*phi1(9/16,9/16)*al^2*Nc
          - 513/204800*phi1(9/16,9/16)*al^3*Nc
          - 27/1024*phi1(3/4,3/4)*Nc^(-1)
          - 1269/8192*phi1(3/4,3/4)*Nc
          + 27/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 5445/8192*phi1(3/4,3/4)*al*Nc
          - 1665/8192*phi1(3/4,3/4)*al^2*Nc
          + 81/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq27 * (
          + 27/64*Nc^(-1)
          + 55/256*Nc
          - 9/64*al*Nc^(-1)
          + 79/160*al*Nc
          - 83/160*al^2*Nc
          + 117/1280*al^3*Nc
          - 729/1280*ln(4/3)*Nc^(-1)
          - 9741/5120*ln(4/3)*Nc
          - 261/1280*ln(4/3)*al*Nc^(-1)
          + 8703/12800*ln(4/3)*al*Nc
          + 651/3200*ln(4/3)*al^2*Nc
          + 2691/25600*ln(4/3)*al^3*Nc
          + 423/1280*phi1(9/16,9/16)*Nc^(-1)
          + 747/5120*phi1(9/16,9/16)*Nc
          - 9/40*phi1(9/16,9/16)*al*Nc^(-1)
          - 35973/102400*phi1(9/16,9/16)*al*Nc
          - 783/12800*phi1(9/16,9/16)*al^2*Nc
          + 297/102400*phi1(9/16,9/16)*al^3*Nc
          - 477/1024*phi1(3/4,3/4)*Nc^(-1)
          - 1377/4096*phi1(3/4,3/4)*Nc
          + 423/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 45/2048*phi1(3/4,3/4)*al*Nc
          + 99/512*phi1(3/4,3/4)*al^2*Nc
          - 261/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq26 * (
          - 9/32*Nc^(-1)
          - 193/320*Nc
          + 119/320*al*Nc
          + 11/320*al^2*Nc
          - 27/320*al^3*Nc
          + 261/320*ln(4/3)*Nc^(-1)
          + 13353/51200*ln(4/3)*Nc
          - 27/640*ln(4/3)*al*Nc^(-1)
          + 981/51200*ln(4/3)*al*Nc
          - 24081/51200*ln(4/3)*al^2*Nc
          + 6147/51200*ln(4/3)*al^3*Nc
          + 423/5120*phi1(9/16,9/16)*Nc^(-1)
          + 157977/409600*phi1(9/16,9/16)*Nc
          - 963/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 21771/409600*phi1(9/16,9/16)*al*Nc
          - 13329/409600*phi1(9/16,9/16)*al^2*Nc
          + 6723/409600*phi1(9/16,9/16)*al^3*Nc
          - 45/256*phi1(3/4,3/4)*Nc^(-1)
          - 2619/8192*phi1(3/4,3/4)*Nc
          + 117/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 513/8192*phi1(3/4,3/4)*al*Nc
          + 819/8192*phi1(3/4,3/4)*al^2*Nc
          - 9/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq25 * (
          - 9/64*Nc^(-1)
          - 151/1280*Nc
          + 9/64*al*Nc^(-1)
          + 13/64*al*Nc
          - 43/320*al^2*Nc
          + 63/1280*al^3*Nc
          + 1053/1280*ln(4/3)*Nc^(-1)
          + 4209/51200*ln(4/3)*Nc
          - 1053/1280*ln(4/3)*al*Nc^(-1)
          + 927/10240*ln(4/3)*al*Nc
          + 8553/51200*ln(4/3)*al^2*Nc
          + 4203/51200*ln(4/3)*al^3*Nc
          + 441/5120*phi1(9/16,9/16)*Nc^(-1)
          + 10431/409600*phi1(9/16,9/16)*Nc
          - 1161/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 4383/81920*phi1(9/16,9/16)*al*Nc
          - 4023/409600*phi1(9/16,9/16)*al^2*Nc
          - 6723/409600*phi1(9/16,9/16)*al^3*Nc
          - 279/1024*phi1(3/4,3/4)*Nc^(-1)
          - 1035/8192*phi1(3/4,3/4)*Nc
          + 279/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 81/8192*phi1(3/4,3/4)*al*Nc
          + 837/8192*phi1(3/4,3/4)*al^2*Nc
          - 9/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq24 * (
          - 27/32*Nc^(-1)
          - 1389/1280*Nc
          + 9/16*al*Nc^(-1)
          + 2043/1280*al*Nc
          - 1239/1280*al^2*Nc
          + 45/256*al^3*Nc
          - 153/320*ln(4/3)*Nc^(-1)
          - 70359/51200*ln(4/3)*Nc
          + 81/640*ln(4/3)*al*Nc^(-1)
          + 34953/51200*ln(4/3)*al*Nc
          - 7209/51200*ln(4/3)*al^2*Nc
          - 837/10240*ln(4/3)*al^3*Nc
          + 2061/5120*phi1(9/16,9/16)*Nc^(-1)
          + 123219/409600*phi1(9/16,9/16)*Nc
          - 1161/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 34227/409600*phi1(9/16,9/16)*al*Nc
          - 34731/409600*phi1(9/16,9/16)*al^2*Nc
          + 1377/81920*phi1(9/16,9/16)*al^3*Nc
          - 63/256*phi1(3/4,3/4)*Nc^(-1)
          - 675/8192*phi1(3/4,3/4)*Nc
          + 9/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 5571/8192*phi1(3/4,3/4)*al*Nc
          + 3843/8192*phi1(3/4,3/4)*al^2*Nc
          - 621/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq23 * (
          - 81/64*Nc^(-1)
          - 6267/5120*Nc
          + 27/64*al*Nc^(-1)
          + 243/1024*al*Nc
          + 1551/5120*al^2*Nc
          - 819/5120*al^3*Nc
          - 45/256*ln(4/3)*Nc^(-1)
          - 53211/102400*ln(4/3)*Nc
          + 63/256*ln(4/3)*al*Nc^(-1)
          + 5883/20480*ln(4/3)*al*Nc
          - 46017/102400*ln(4/3)*al^2*Nc
          + 19413/102400*ln(4/3)*al^3*Nc
          - 153/512*phi1(9/16,9/16)*Nc^(-1)
          + 81369/204800*phi1(9/16,9/16)*Nc
          - 81/512*phi1(9/16,9/16)*al*Nc^(-1)
          - 5967/40960*phi1(9/16,9/16)*al*Nc
          + 6543/204800*phi1(9/16,9/16)*al^2*Nc
          + 6723/204800*phi1(9/16,9/16)*al^3*Nc
          + 747/1024*phi1(3/4,3/4)*Nc^(-1)
          - 1323/16384*phi1(3/4,3/4)*Nc
          - 9/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 3159/16384*phi1(3/4,3/4)*al*Nc
          - 1521/16384*phi1(3/4,3/4)*al^2*Nc
          - 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq22 * (
          - 81/64*Nc^(-1)
          - 3009/5120*Nc
          + 45/64*al*Nc^(-1)
          - 207/1024*al*Nc
          + 957/5120*al^2*Nc
          + 207/5120*al^3*Nc
          + 153/256*ln(4/3)*Nc^(-1)
          - 19407/102400*ln(4/3)*Nc
          - 189/256*ln(4/3)*al*Nc^(-1)
          + 687/4096*ln(4/3)*al*Nc
          + 17451/102400*ln(4/3)*al^2*Nc
          + 13581/102400*ln(4/3)*al^3*Nc
          + 9/1024*phi1(9/16,9/16)*Nc^(-1)
          - 92169/409600*phi1(9/16,9/16)*Nc
          - 153/1024*phi1(9/16,9/16)*al*Nc^(-1)
          + 2259/16384*phi1(9/16,9/16)*al*Nc
          + 6417/409600*phi1(9/16,9/16)*al^2*Nc
          - 6723/409600*phi1(9/16,9/16)*al^3*Nc
          + 297/1024*phi1(3/4,3/4)*Nc^(-1)
          + 3897/16384*phi1(3/4,3/4)*Nc
          - 45/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 639/16384*phi1(3/4,3/4)*al*Nc
          - 1053/16384*phi1(3/4,3/4)*al^2*Nc
          - 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq21 * (
          - 9/64*Nc^(-1)
          - 33/40*Nc
          + 9/64*al*Nc^(-1)
          + 1863/1280*al*Nc
          - 1023/1280*al^2*Nc
          + 27/160*al^3*Nc
          - 423/1280*ln(4/3)*Nc^(-1)
          - 88431/51200*ln(4/3)*Nc
          - 1017/1280*ln(4/3)*al*Nc^(-1)
          + 57183/51200*ln(4/3)*al*Nc
          + 2817/51200*ln(4/3)*al^2*Nc
          + 6831/51200*ln(4/3)*al^3*Nc
          + 2079/5120*phi1(9/16,9/16)*Nc^(-1)
          + 82521/409600*phi1(9/16,9/16)*Nc
          - 1359/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 123903/409600*phi1(9/16,9/16)*al*Nc
          - 77697/409600*phi1(9/16,9/16)*al^2*Nc
          - 3321/409600*phi1(9/16,9/16)*al^3*Nc
          - 603/1024*phi1(3/4,3/4)*Nc^(-1)
          - 2259/8192*phi1(3/4,3/4)*Nc
          + 315/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 2853/8192*phi1(3/4,3/4)*al*Nc
          + 3717/8192*phi1(3/4,3/4)*al^2*Nc
          - 621/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq20 * (
          - 45/64*Nc^(-1)
          - 6357/5120*Nc
          + 9/64*al*Nc^(-1)
          + 3537/5120*al*Nc
          + 417/5120*al^2*Nc
          - 477/5120*al^3*Nc
          - 1323/1280*ln(4/3)*Nc^(-1)
          - 137271/102400*ln(4/3)*Nc
          - 297/1280*ln(4/3)*al*Nc^(-1)
          + 83991/102400*ln(4/3)*al*Nc
          - 21789/102400*ln(4/3)*al^2*Nc
          + 17469/102400*ln(4/3)*al^3*Nc
          + 2799/5120*phi1(9/16,9/16)*Nc^(-1)
          + 216693/409600*phi1(9/16,9/16)*Nc
          - 2079/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 54603/409600*phi1(9/16,9/16)*al*Nc
          - 32013/409600*phi1(9/16,9/16)*al^2*Nc
          + 6723/409600*phi1(9/16,9/16)*al^3*Nc
          - 495/1024*phi1(3/4,3/4)*Nc^(-1)
          - 2079/16384*phi1(3/4,3/4)*Nc
          + 459/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 81/16384*phi1(3/4,3/4)*al*Nc
          + 2187/16384*phi1(3/4,3/4)*al^2*Nc
          - 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq19 * (
          - 9/32*Nc^(-1)
          - 2163/5120*Nc
          + 9/32*al*Nc^(-1)
          + 495/1024*al*Nc
          - 861/5120*al^2*Nc
          + 549/5120*al^3*Nc
          + 1017/640*ln(4/3)*Nc^(-1)
          - 148539/102400*ln(4/3)*Nc
          - 1017/640*ln(4/3)*al*Nc^(-1)
          + 22047/20480*ln(4/3)*al*Nc
          + 12267/102400*ln(4/3)*al^2*Nc
          + 11637/102400*ln(4/3)*al^3*Nc
          + 639/2560*phi1(9/16,9/16)*Nc^(-1)
          + 19431/204800*phi1(9/16,9/16)*Nc
          - 1359/2560*phi1(9/16,9/16)*al*Nc^(-1)
          - 1593/40960*phi1(9/16,9/16)*al*Nc
          - 1143/204800*phi1(9/16,9/16)*al^2*Nc
          - 6723/204800*phi1(9/16,9/16)*al^3*Nc
          - 315/512*phi1(3/4,3/4)*Nc^(-1)
          + 405/16384*phi1(3/4,3/4)*Nc
          + 315/512*phi1(3/4,3/4)*al*Nc^(-1)
          - 981/16384*phi1(3/4,3/4)*al*Nc
          + 2331/16384*phi1(3/4,3/4)*al^2*Nc
          - 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq18 * (
          + 9/16*Nc^(-1)
          + 1847/2560*Nc
          + 551/2560*al*Nc
          - 1183/2560*al^2*Nc
          + 45/512*al^3*Nc
          + 729/640*ln(4/3)*Nc^(-1)
          + 50139/25600*ln(4/3)*Nc
          - 279/640*ln(4/3)*al*Nc^(-1)
          + 8151/25600*ln(4/3)*al*Nc
          - 37239/25600*ln(4/3)*al^2*Nc
          + 549/25600*ln(4/3)*al^3*Nc
          + 711/5120*phi1(9/16,9/16)*Nc^(-1)
          + 245187/409600*phi1(9/16,9/16)*Nc
          + 1089/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 62037/409600*phi1(9/16,9/16)*al*Nc
          + 40653/409600*phi1(9/16,9/16)*al^2*Nc
          + 13797/409600*phi1(9/16,9/16)*al^3*Nc
          - 207/512*phi1(3/4,3/4)*Nc^(-1)
          - 2763/4096*phi1(3/4,3/4)*Nc
          - 135/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 225/4096*phi1(3/4,3/4)*al*Nc
          + 783/4096*phi1(3/4,3/4)*al^2*Nc
          - 261/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq17 * (
          - 9/64*Nc^(-1)
          - 77/1280*Nc
          + 9/64*al*Nc^(-1)
          + 29/640*al*Nc
          + 5/64*al^2*Nc
          - 81/1280*al^3*Nc
          + 1557/1280*ln(4/3)*Nc^(-1)
          + 61281/51200*ln(4/3)*Nc
          - 1557/1280*ln(4/3)*al*Nc^(-1)
          + 7239/51200*ln(4/3)*al*Nc
          - 37011/51200*ln(4/3)*al^2*Nc
          - 2709/51200*ln(4/3)*al^3*Nc
          - 1611/5120*phi1(9/16,9/16)*Nc^(-1)
          + 114219/409600*phi1(9/16,9/16)*Nc
          + 891/5120*phi1(9/16,9/16)*al*Nc^(-1)
          - 37269/409600*phi1(9/16,9/16)*al*Nc
          - 13779/409600*phi1(9/16,9/16)*al^2*Nc
          + 8829/409600*phi1(9/16,9/16)*al^3*Nc
          + 225/1024*phi1(3/4,3/4)*Nc^(-1)
          - 2763/8192*phi1(3/4,3/4)*Nc
          - 225/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 1179/8192*phi1(3/4,3/4)*al*Nc
          + 441/8192*phi1(3/4,3/4)*al^2*Nc
          - 9/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq16 * (
          - 27/64*Nc^(-1)
          - 397/2560*Nc
          + 27/64*al*Nc^(-1)
          + 1061/2560*al*Nc
          - 781/2560*al^2*Nc
          + 117/2560*al^3*Nc
          + 1089/1280*ln(4/3)*Nc^(-1)
          + 36369/51200*ln(4/3)*Nc
          - 369/1280*ln(4/3)*al*Nc^(-1)
          - 13317/51200*ln(4/3)*al*Nc
          - 3963/51200*ln(4/3)*al^2*Nc
          - 4689/51200*ln(4/3)*al^3*Nc
          + 171/640*phi1(9/16,9/16)*Nc^(-1)
          + 25173/204800*phi1(9/16,9/16)*Nc
          - 9/160*phi1(9/16,9/16)*al*Nc^(-1)
          + 5661/204800*phi1(9/16,9/16)*al*Nc
          - 8721/204800*phi1(9/16,9/16)*al^2*Nc
          - 513/204800*phi1(9/16,9/16)*al^3*Nc
          - 315/1024*phi1(3/4,3/4)*Nc^(-1)
          - 2007/8192*phi1(3/4,3/4)*Nc
          - 117/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 1197/8192*phi1(3/4,3/4)*al*Nc
          + 1485/8192*phi1(3/4,3/4)*al^2*Nc
          - 9/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq15 * (
          - 27/64*Nc^(-1)
          - 693/1280*Nc
          + 27/64*al*Nc^(-1)
          + 177/160*al*Nc
          - 237/320*al^2*Nc
          + 45/256*al^3*Nc
          + 1539/1280*ln(4/3)*Nc^(-1)
          + 95169/51200*ln(4/3)*Nc
          - 819/1280*ln(4/3)*al*Nc^(-1)
          + 6879/10240*ln(4/3)*al*Nc
          - 79587/51200*ln(4/3)*al^2*Nc
          + 423/51200*ln(4/3)*al^3*Nc
          + 153/5120*phi1(9/16,9/16)*Nc^(-1)
          + 268731/409600*phi1(9/16,9/16)*Nc
          + 207/5120*phi1(9/16,9/16)*al*Nc^(-1)
          + 5067/16384*phi1(9/16,9/16)*al*Nc
          + 44397/409600*phi1(9/16,9/16)*al^2*Nc
          + 13797/409600*phi1(9/16,9/16)*al^3*Nc
          - 153/1024*phi1(3/4,3/4)*Nc^(-1)
          - 2475/8192*phi1(3/4,3/4)*Nc
          - 279/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 3825/8192*phi1(3/4,3/4)*al*Nc
          + 3177/8192*phi1(3/4,3/4)*al^2*Nc
          - 621/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq14 * (
          - 81/64*Nc^(-1)
          - 3321/5120*Nc
          + 45/64*al*Nc^(-1)
          - 627/5120*al*Nc
          + 1797/5120*al^2*Nc
          - 729/5120*al^3*Nc
          + 81/256*ln(4/3)*Nc^(-1)
          + 137913/102400*ln(4/3)*Nc
          - 117/256*ln(4/3)*al*Nc^(-1)
          - 10329/102400*ln(4/3)*al*Nc
          - 68301/102400*ln(4/3)*al^2*Nc
          - 16083/102400*ln(4/3)*al^3*Nc
          - 603/1024*phi1(9/16,9/16)*Nc^(-1)
          + 119511/409600*phi1(9/16,9/16)*Nc
          + 459/1024*phi1(9/16,9/16)*al*Nc^(-1)
          - 88713/409600*phi1(9/16,9/16)*al*Nc
          - 8847/409600*phi1(9/16,9/16)*al^2*Nc
          + 21249/409600*phi1(9/16,9/16)*al^3*Nc
          + 1089/1024*phi1(3/4,3/4)*Nc^(-1)
          - 2367/16384*phi1(3/4,3/4)*Nc
          - 837/1024*phi1(3/4,3/4)*al*Nc^(-1)
          + 5679/16384*phi1(3/4,3/4)*al*Nc
          - 1557/16384*phi1(3/4,3/4)*al^2*Nc
          - 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq13 * (
          - 9/16*Nc^(-1)
          - 639/1024*Nc
          + 9/16*al*Nc^(-1)
          + 5259/5120*al*Nc
          - 2253/5120*al^2*Nc
          + 189/5120*al^3*Nc
          + 27/32*ln(4/3)*Nc^(-1)
          + 19857/20480*ln(4/3)*Nc
          - 9/32*ln(4/3)*al*Nc^(-1)
          + 17427/102400*ln(4/3)*al*Nc
          - 54909/102400*ln(4/3)*al^2*Nc
          - 4203/102400*ln(4/3)*al^3*Nc
          + 135/512*phi1(9/16,9/16)*Nc^(-1)
          + 10377/40960*phi1(9/16,9/16)*Nc
          - 27/512*phi1(9/16,9/16)*al*Nc^(-1)
          - 15183/204800*phi1(9/16,9/16)*al*Nc
          + 7011/204800*phi1(9/16,9/16)*al^2*Nc
          - 513/204800*phi1(9/16,9/16)*al^3*Nc
          - 27/128*phi1(3/4,3/4)*Nc^(-1)
          - 3771/16384*phi1(3/4,3/4)*Nc
          - 27/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 5949/16384*phi1(3/4,3/4)*al*Nc
          + 2835/16384*phi1(3/4,3/4)*al^2*Nc
          - 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq12 * (
          - 9/64*Nc^(-1)
          - 441/512*Nc
          + 9/64*al*Nc^(-1)
          + 3849/2560*al*Nc
          - 2013/2560*al^2*Nc
          + 369/2560*al^3*Nc
          + 1251/1280*ln(4/3)*Nc^(-1)
          + 61329/51200*ln(4/3)*Nc
          + 189/1280*ln(4/3)*al*Nc^(-1)
          + 6483/10240*ln(4/3)*al*Nc
          - 69147/51200*ln(4/3)*al^2*Nc
          + 11403/51200*ln(4/3)*al^3*Nc
          + 783/1280*phi1(9/16,9/16)*Nc^(-1)
          + 155853/204800*phi1(9/16,9/16)*Nc
          - 243/1280*phi1(9/16,9/16)*al*Nc^(-1)
          - 531/8192*phi1(9/16,9/16)*al*Nc
          - 5769/204800*phi1(9/16,9/16)*al^2*Nc
          + 3591/204800*phi1(9/16,9/16)*al^3*Nc
          - 945/1024*phi1(3/4,3/4)*Nc^(-1)
          - 4887/8192*phi1(3/4,3/4)*Nc
          + 81/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 2889/8192*phi1(3/4,3/4)*al*Nc
          + 4077/8192*phi1(3/4,3/4)*al^2*Nc
          - 621/8192*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq11 * (
          - 9/32*Nc^(-1)
          - 963/5120*Nc
          + 9/32*al*Nc^(-1)
          - 357/5120*al*Nc
          + 1563/5120*al^2*Nc
          - 243/5120*al^3*Nc
          - 207/640*ln(4/3)*Nc^(-1)
          + 120093/102400*ln(4/3)*Nc
          + 207/640*ln(4/3)*al*Nc^(-1)
          - 55437/102400*ln(4/3)*al*Nc
          - 10017/20480*ln(4/3)*al^2*Nc
          - 171/102400*ln(4/3)*al^3*Nc
          - 909/2560*phi1(9/16,9/16)*Nc^(-1)
          + 95193/204800*phi1(9/16,9/16)*Nc
          + 189/2560*phi1(9/16,9/16)*al*Nc^(-1)
          - 25947/204800*phi1(9/16,9/16)*al*Nc
          - 3573/40960*phi1(9/16,9/16)*al^2*Nc
          + 2619/204800*phi1(9/16,9/16)*al^3*Nc
          + 189/512*phi1(3/4,3/4)*Nc^(-1)
          - 7731/16384*phi1(3/4,3/4)*Nc
          - 189/512*phi1(3/4,3/4)*al*Nc^(-1)
          + 5859/16384*phi1(3/4,3/4)*al*Nc
          + 171/16384*phi1(3/4,3/4)*al^2*Nc
          - 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq10 * (
          - 45/64*Nc^(-1)
          - 2187/5120*Nc
          + 45/64*al*Nc^(-1)
          + 3387/5120*al*Nc
          - 1713/5120*al^2*Nc
          + 513/5120*al^3*Nc
          + 2187/1280*ln(4/3)*Nc^(-1)
          + 11049/102400*ln(4/3)*Nc
          - 747/1280*ln(4/3)*al*Nc^(-1)
          + 22071/102400*ln(4/3)*al*Nc
          - 9189/102400*ln(4/3)*al^2*Nc
          - 23931/102400*ln(4/3)*al^3*Nc
          + 1377/2560*phi1(9/16,9/16)*Nc^(-1)
          + 19827/102400*phi1(9/16,9/16)*Nc
          - 297/2560*phi1(9/16,9/16)*al*Nc^(-1)
          - 10017/102400*phi1(9/16,9/16)*al*Nc
          - 9297/102400*phi1(9/16,9/16)*al^2*Nc
          - 513/102400*phi1(9/16,9/16)*al^3*Nc
          - 729/1024*phi1(3/4,3/4)*Nc^(-1)
          - 2295/16384*phi1(3/4,3/4)*Nc
          - 135/1024*phi1(3/4,3/4)*al*Nc^(-1)
          - 2025/16384*phi1(3/4,3/4)*al*Nc
          + 4347/16384*phi1(3/4,3/4)*al^2*Nc
          - 27/16384*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq09 * (
          - 3/8*Nc^(-1)
          + 351/640*Nc
          + 3/8*al*Nc^(-1)
          - 489/640*al*Nc
          + 33/128*al^2*Nc
          - 27/640*al^3*Nc
          + 63/160*ln(4/3)*Nc^(-1)
          - 6771/6400*ln(4/3)*Nc
          - 63/160*ln(4/3)*al*Nc^(-1)
          + 4659/6400*ln(4/3)*al*Nc
          - 579/1280*ln(4/3)*al^2*Nc
          + 207/6400*ln(4/3)*al^3*Nc
          - 9/640*phi1(9/16,9/16)*Nc^(-1)
          - 15153/102400*phi1(9/16,9/16)*Nc
          + 129/640*phi1(9/16,9/16)*al*Nc^(-1)
          - 89613/102400*phi1(9/16,9/16)*al*Nc
          - 27/20480*phi1(9/16,9/16)*al^2*Nc
          + 1701/102400*phi1(9/16,9/16)*al^3*Nc
          + 3/128*phi1(3/4,3/4)*Nc^(-1)
          + 591/1024*phi1(3/4,3/4)*Nc
          - 51/128*phi1(3/4,3/4)*al*Nc^(-1)
          + 1581/1024*phi1(3/4,3/4)*al*Nc
          - 33/1024*phi1(3/4,3/4)*al^2*Nc
          - 27/1024*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq08 * (
          + 9/128*Nc
          - 21/128*al*Nc
          + 15/128*al^2*Nc
          - 3/128*al^3*Nc
          - 9/80*ln(4/3)*Nc^(-1)
          - 4839/2560*ln(4/3)*Nc
          - 21/80*ln(4/3)*al*Nc^(-1)
          + 1839/2560*ln(4/3)*al*Nc
          + 75/512*ln(4/3)*al^2*Nc
          + 45/512*ln(4/3)*al^3*Nc
          + 39/640*phi1(9/16,9/16)*Nc^(-1)
          - 309/5120*phi1(9/16,9/16)*Nc
          - 39/640*phi1(9/16,9/16)*al*Nc^(-1)
          - 549/1280*phi1(9/16,9/16)*al*Nc
          - 27/1024*phi1(9/16,9/16)*al^2*Nc
          - 9/64*phi1(3/4,3/4)*Nc^(-1)
          + 525/2048*phi1(3/4,3/4)*Nc
          + 3/64*phi1(3/4,3/4)*al*Nc^(-1)
          + 1323/2048*phi1(3/4,3/4)*al*Nc
          + 3/2048*phi1(3/4,3/4)*al^2*Nc
          - 27/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq07 * (
          - 3/8*Nc^(-1)
          + 153/320*Nc
          + 3/8*al*Nc^(-1)
          - 3/5*al*Nc
          + 9/64*al^2*Nc
          - 3/160*al^3*Nc
          + 81/160*ln(4/3)*Nc^(-1)
          + 10653/12800*ln(4/3)*Nc
          - 21/160*ln(4/3)*al*Nc^(-1)
          + 123/12800*ln(4/3)*al*Nc
          - 1533/2560*ln(4/3)*al^2*Nc
          - 711/12800*ln(4/3)*al^3*Nc
          - 3/40*phi1(9/16,9/16)*Nc^(-1)
          - 8973/102400*phi1(9/16,9/16)*Nc
          + 21/80*phi1(9/16,9/16)*al*Nc^(-1)
          - 45693/102400*phi1(9/16,9/16)*al*Nc
          + 513/20480*phi1(9/16,9/16)*al^2*Nc
          + 1701/102400*phi1(9/16,9/16)*al^3*Nc
          + 21/128*phi1(3/4,3/4)*Nc^(-1)
          + 657/2048*phi1(3/4,3/4)*Nc
          - 57/128*phi1(3/4,3/4)*al*Nc^(-1)
          + 1839/2048*phi1(3/4,3/4)*al*Nc
          - 69/2048*phi1(3/4,3/4)*al^2*Nc
          - 27/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq06 * (
          - 183/640*Nc
          + 273/640*al*Nc
          - 117/640*al^2*Nc
          + 27/640*al^3*Nc
          + 15/32*ln(4/3)*Nc^(-1)
          + 5223/6400*ln(4/3)*Nc
          - 3/32*ln(4/3)*al*Nc^(-1)
          + 237/6400*ln(4/3)*al*Nc
          - 1353/6400*ln(4/3)*al^2*Nc
          + 93/6400*ln(4/3)*al^3*Nc
          + 27/256*phi1(9/16,9/16)*Nc^(-1)
          + 40089/102400*phi1(9/16,9/16)*Nc
          - 39/256*phi1(9/16,9/16)*al*Nc^(-1)
          + 33141/102400*phi1(9/16,9/16)*al*Nc
          + 2271/102400*phi1(9/16,9/16)*al^2*Nc
          + 99/102400*phi1(9/16,9/16)*al^3*Nc
          - 21/128*phi1(3/4,3/4)*Nc^(-1)
          - 747/1024*phi1(3/4,3/4)*Nc
          + 33/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 765/1024*phi1(3/4,3/4)*al*Nc
          + 57/1024*phi1(3/4,3/4)*al^2*Nc
          - 9/1024*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq05 * (
          - 153/640*Nc
          + 333/640*al*Nc
          - 207/640*al^2*Nc
          + 27/640*al^3*Nc
          + 2661/12800*ln(4/3)*Nc
          + 7659/12800*ln(4/3)*al*Nc
          - 4221/12800*ln(4/3)*al^2*Nc
          - 99/12800*ln(4/3)*al^3*Nc
          - 3/128*phi1(9/16,9/16)*Nc^(-1)
          + 21837/51200*phi1(9/16,9/16)*Nc
          - 15/128*phi1(9/16,9/16)*al*Nc^(-1)
          + 19653/51200*phi1(9/16,9/16)*al*Nc
          + 2943/51200*phi1(9/16,9/16)*al^2*Nc
          + 567/51200*phi1(9/16,9/16)*al^3*Nc
          + 3/16*phi1(3/4,3/4)*Nc^(-1)
          - 963/2048*phi1(3/4,3/4)*Nc
          + 3/16*phi1(3/4,3/4)*al*Nc^(-1)
          - 2109/2048*phi1(3/4,3/4)*al*Nc
          + 75/2048*phi1(3/4,3/4)*al^2*Nc
          - 27/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq04 * (
          - 27/80*Nc
          + 183/320*al*Nc
          - 51/160*al^2*Nc
          + 27/320*al^3*Nc
          - 3/32*ln(4/3)*Nc^(-1)
          - 5523/12800*ln(4/3)*Nc
          - 9/32*ln(4/3)*al*Nc^(-1)
          + 11163/12800*ln(4/3)*al*Nc
          - 1497/12800*ln(4/3)*al^2*Nc
          + 657/12800*ln(4/3)*al^3*Nc
          + 87/256*phi1(9/16,9/16)*Nc^(-1)
          + 67293/102400*phi1(9/16,9/16)*Nc
          - 87/256*phi1(9/16,9/16)*al*Nc^(-1)
          + 38517/102400*phi1(9/16,9/16)*al*Nc
          - 1773/102400*phi1(9/16,9/16)*al^2*Nc
          - 837/102400*phi1(9/16,9/16)*al^3*Nc
          - 39/128*phi1(3/4,3/4)*Nc^(-1)
          - 1863/2048*phi1(3/4,3/4)*Nc
          + 75/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 2361/2048*phi1(3/4,3/4)*al*Nc
          + 219/2048*phi1(3/4,3/4)*al^2*Nc
          - 27/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq03 * (
          - 183/640*Nc
          + 273/640*al*Nc
          - 117/640*al^2*Nc
          + 27/640*al^3*Nc
          + 15/32*ln(4/3)*Nc^(-1)
          + 5223/6400*ln(4/3)*Nc
          - 3/32*ln(4/3)*al*Nc^(-1)
          + 237/6400*ln(4/3)*al*Nc
          - 1353/6400*ln(4/3)*al^2*Nc
          + 93/6400*ln(4/3)*al^3*Nc
          + 27/256*phi1(9/16,9/16)*Nc^(-1)
          + 40089/102400*phi1(9/16,9/16)*Nc
          - 39/256*phi1(9/16,9/16)*al*Nc^(-1)
          + 33141/102400*phi1(9/16,9/16)*al*Nc
          + 2271/102400*phi1(9/16,9/16)*al^2*Nc
          + 99/102400*phi1(9/16,9/16)*al^3*Nc
          - 21/128*phi1(3/4,3/4)*Nc^(-1)
          - 747/1024*phi1(3/4,3/4)*Nc
          + 33/128*phi1(3/4,3/4)*al*Nc^(-1)
          - 765/1024*phi1(3/4,3/4)*al*Nc
          + 57/1024*phi1(3/4,3/4)*al^2*Nc
          - 9/1024*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq02 * (
          + 33/640*Nc
          - 93/640*al*Nc
          + 87/640*al^2*Nc
          - 27/640*al^3*Nc
          + 9/16*ln(4/3)*Nc^(-1)
          + 15969/12800*ln(4/3)*Nc
          + 3/16*ln(4/3)*al*Nc^(-1)
          - 10689/12800*ln(4/3)*al*Nc
          - 1209/12800*ln(4/3)*al^2*Nc
          - 471/12800*ln(4/3)*al^3*Nc
          - 15/64*phi1(9/16,9/16)*Nc^(-1)
          - 6801/25600*phi1(9/16,9/16)*Nc
          + 3/16*phi1(9/16,9/16)*al*Nc^(-1)
          - 21/400*phi1(9/16,9/16)*al*Nc
          + 1011/25600*phi1(9/16,9/16)*al^2*Nc
          + 117/12800*phi1(9/16,9/16)*al^3*Nc
          + 9/64*phi1(3/4,3/4)*Nc^(-1)
          + 369/2048*phi1(3/4,3/4)*Nc
          - 21/64*phi1(3/4,3/4)*al*Nc^(-1)
          + 831/2048*phi1(3/4,3/4)*al*Nc
          - 105/2048*phi1(3/4,3/4)*al^2*Nc
          + 9/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + T(A4,A3,I,J)*d_(i,j)*a*projaaqq01 * (
          - 3/64*Nc
          - 3/32*al*Nc
          + 9/64*al^2*Nc
          + 15/32*ln(4/3)*Nc^(-1)
          + 1557/2560*ln(4/3)*Nc
          - 3/32*ln(4/3)*al*Nc^(-1)
          - 1437/2560*ln(4/3)*al*Nc
          + 303/2560*ln(4/3)*al^2*Nc
          + 57/2560*ln(4/3)*al^3*Nc
          + 33/256*phi1(9/16,9/16)*Nc^(-1)
          - 717/20480*phi1(9/16,9/16)*Nc
          - 9/256*phi1(9/16,9/16)*al*Nc^(-1)
          - 1233/20480*phi1(9/16,9/16)*al*Nc
          - 723/20480*phi1(9/16,9/16)*al^2*Nc
          - 207/20480*phi1(9/16,9/16)*al^3*Nc
          - 45/128*phi1(3/4,3/4)*Nc^(-1)
          - 531/2048*phi1(3/4,3/4)*Nc
          + 9/128*phi1(3/4,3/4)*al*Nc^(-1)
          + 579/2048*phi1(3/4,3/4)*al*Nc
          + 39/2048*phi1(3/4,3/4)*al^2*Nc
          + 9/2048*phi1(3/4,3/4)*al^3*Nc
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Gluon-ghost 4-point function

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


sumgraphaacc :=

       + ff4(A1,A2,A3,A4)*a*projaacc10 * (
          + 3641/23040*Nc
          - 5347/23040*al*Nc
          + 1031/23040*al^2*Nc
          + 15/512*al^3*Nc
          - 107/1920*ln(4/3)*Nc
          + 3509/38400*ln(4/3)*al*Nc
          - 5503/38400*ln(4/3)*al^2*Nc
          + 289/6400*ln(4/3)*al^3*Nc
          - 593/81920*phi1(9/16,9/16)*Nc
          + 2563/409600*phi1(9/16,9/16)*al*Nc
          + 17809/409600*phi1(9/16,9/16)*al^2*Nc
          - 1407/409600*phi1(9/16,9/16)*al^3*Nc
          - 79/2048*phi1(3/4,3/4)*Nc
          + 45/512*phi1(3/4,3/4)*al*Nc
          - 59/1024*phi1(3/4,3/4)*al^2*Nc
          - 15/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A2,A3,A4)*a*projaacc09 * (
          + 7/2880*Nc
          + 97/1152*al*Nc
          - 163/1440*al^2*Nc
          + 17/640*al^3*Nc
          + 19459/76800*ln(4/3)*Nc
          + 8617/76800*ln(4/3)*al*Nc
          - 16331/76800*ln(4/3)*al^2*Nc
          + 257/5120*ln(4/3)*al^3*Nc
          + 437/204800*phi1(9/16,9/16)*Nc
          - 1279/204800*phi1(9/16,9/16)*al*Nc
          - 6913/204800*phi1(9/16,9/16)*al^2*Nc
          - 129/40960*phi1(9/16,9/16)*al^3*Nc
          - 531/4096*phi1(3/4,3/4)*Nc
          + 31/4096*phi1(3/4,3/4)*al*Nc
          + 427/4096*phi1(3/4,3/4)*al^2*Nc
          - 39/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A2,A3,A4)*a*projaacc08 * (
          + 463/4608*Nc
          - 1381/23040*al*Nc
          - 1123/23040*al^2*Nc
          + 21/2560*al^3*Nc
          - 29903/76800*ln(4/3)*Nc
          + 8941/76800*ln(4/3)*al*Nc
          - 1763/76800*ln(4/3)*al^2*Nc
          - 65/1024*ln(4/3)*al^3*Nc
          + 247/409600*phi1(9/16,9/16)*Nc
          - 37649/409600*phi1(9/16,9/16)*al*Nc
          - 10283/409600*phi1(9/16,9/16)*al^2*Nc
          + 417/81920*phi1(9/16,9/16)*al^3*Nc
          + 301/4096*phi1(3/4,3/4)*Nc
          + 977/4096*phi1(3/4,3/4)*al*Nc
          + 341/4096*phi1(3/4,3/4)*al^2*Nc
          - 3/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A2,A3,A4)*a*projaacc07 * (
          + 61/768*Nc
          - 229/3840*al*Nc
          - 217/3840*al^2*Nc
          + 47/1280*al^3*Nc
          + 2609/5120*ln(4/3)*Nc
          - 3869/25600*ln(4/3)*al*Nc
          - 3637/25600*ln(4/3)*al^2*Nc
          + 2061/25600*ln(4/3)*al^3*Nc
          - 217/20480*phi1(9/16,9/16)*Nc
          + 927/102400*phi1(9/16,9/16)*al*Nc
          - 279/102400*phi1(9/16,9/16)*al^2*Nc
          - 963/102400*phi1(9/16,9/16)*al^3*Nc
          - 611/4096*phi1(3/4,3/4)*Nc
          + 299/4096*phi1(3/4,3/4)*al*Nc
          + 195/4096*phi1(3/4,3/4)*al^2*Nc
          - 27/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A2,A3,A4)*a*projaacc06 * (
          + 329/3840*Nc
          + 11/960*al*Nc
          - 95/768*al^2*Nc
          + 17/640*al^3*Nc
          + 27801/25600*ln(4/3)*Nc
          - 1069/3200*ln(4/3)*al*Nc
          - 4139/25600*ln(4/3)*al^2*Nc
          + 129/2560*ln(4/3)*al^3*Nc
          - 503/102400*phi1(9/16,9/16)*Nc
          + 213/51200*phi1(9/16,9/16)*al*Nc
          - 3723/102400*phi1(9/16,9/16)*al^2*Nc
          - 943/4096*phi1(3/4,3/4)*Nc
          + 33/512*phi1(3/4,3/4)*al*Nc
          + 429/4096*phi1(3/4,3/4)*al^2*Nc
          - 27/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A2,A3,A4)*a*projaacc05 * (
          + 11/960*Nc
          + 31/768*al*Nc
          - 101/1920*al^2*Nc
          + 1/1280*al^3*Nc
          + 4923/6400*ln(4/3)*Nc
          - 18119/25600*ln(4/3)*al*Nc
          + 3281/12800*ln(4/3)*al^2*Nc
          - 507/5120*ln(4/3)*al^3*Nc
          + 3/800*phi1(9/16,9/16)*Nc
          - 7929/51200*phi1(9/16,9/16)*al*Nc
          - 267/12800*phi1(9/16,9/16)*al^2*Nc
          + 81/10240*phi1(9/16,9/16)*al^3*Nc
          - 165/1024*phi1(3/4,3/4)*Nc
          + 1545/4096*phi1(3/4,3/4)*al*Nc
          + 177/2048*phi1(3/4,3/4)*al^2*Nc
          + 9/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A2,A3,A4)*a*projaacc04 * (
          + 1747/7680*Nc
          - 1133/7680*al*Nc
          - 103/1536*al^2*Nc
          - 33/2560*al^3*Nc
          - 4977/25600*ln(4/3)*Nc
          + 1283/5120*ln(4/3)*al*Nc
          - 4029/25600*ln(4/3)*al^2*Nc
          + 591/25600*ln(4/3)*al^3*Nc
          - 23591/409600*phi1(9/16,9/16)*Nc
          - 13563/81920*phi1(9/16,9/16)*al*Nc
          - 10437/409600*phi1(9/16,9/16)*al^2*Nc
          + 243/409600*phi1(9/16,9/16)*al^3*Nc
          + 573/4096*phi1(3/4,3/4)*Nc
          + 1597/4096*phi1(3/4,3/4)*al*Nc
          + 365/4096*phi1(3/4,3/4)*al^2*Nc
          + 9/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A2,A3,A4)*a*projaacc03 * (
          + 55/768*Nc
          - 53/1920*al*Nc
          - 373/3840*al^2*Nc
          + 17/320*al^3*Nc
          + 763/3200*ln(4/3)*Nc
          + 16957/25600*ln(4/3)*al*Nc
          - 6413/12800*ln(4/3)*al^2*Nc
          + 513/5120*ln(4/3)*al^3*Nc
          + 3531/204800*phi1(9/16,9/16)*Nc
          + 6003/204800*phi1(9/16,9/16)*al*Nc
          - 9999/204800*phi1(9/16,9/16)*al^2*Nc
          - 387/40960*phi1(9/16,9/16)*al^3*Nc
          - 133/1024*phi1(3/4,3/4)*Nc
          - 271/4096*phi1(3/4,3/4)*al*Nc
          + 241/2048*phi1(3/4,3/4)*al^2*Nc
          - 63/4096*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A2,A3,A4)*a*projaacc02 * (
          + 359/1536*Nc
          - 1307/7680*al*Nc
          - 671/7680*al^2*Nc
          + 61/2560*al^3*Nc
          + 9779/25600*ln(4/3)*Nc
          + 157/1600*ln(4/3)*al*Nc
          - 3151/25600*ln(4/3)*al^2*Nc
          - 117/1280*ln(4/3)*al^3*Nc
          - 21263/409600*phi1(9/16,9/16)*Nc
          - 68979/409600*phi1(9/16,9/16)*al*Nc
          - 4773/409600*phi1(9/16,9/16)*al^2*Nc
          + 603/81920*phi1(9/16,9/16)*al^3*Nc
          + 241/4096*phi1(3/4,3/4)*Nc
          + 907/2048*phi1(3/4,3/4)*al*Nc
          + 347/4096*phi1(3/4,3/4)*al^2*Nc
          - 9/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A2,A3,A4)*a*projaacc01 * (
          + 167/1920*Nc
          - 293/1920*al*Nc
          + 17/384*al^2*Nc
          + 41/1920*al^3*Nc
          + 1889/9600*ln(4/3)*Nc
          - 101/1600*ln(4/3)*al*Nc
          - 197/1920*ln(4/3)*al^2*Nc
          + 17/1600*ln(4/3)*al^3*Nc
          - 1171/307200*phi1(9/16,9/16)*Nc
          - 297/102400*phi1(9/16,9/16)*al*Nc
          + 681/20480*phi1(9/16,9/16)*al^2*Nc
          - 51/102400*phi1(9/16,9/16)*al^3*Nc
          - 3/128*phi1(3/4,3/4)*Nc
          + 133/1536*phi1(3/4,3/4)*al*Nc
          - 3/64*phi1(3/4,3/4)*al^2*Nc
          - 3/512*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A4,A2,A3)*a*projaacc10 * (
          + 3641/11520*Nc
          - 5347/11520*al*Nc
          + 1031/11520*al^2*Nc
          + 15/256*al^3*Nc
          - 107/960*ln(4/3)*Nc
          + 3509/19200*ln(4/3)*al*Nc
          - 5503/19200*ln(4/3)*al^2*Nc
          + 289/3200*ln(4/3)*al^3*Nc
          - 593/40960*phi1(9/16,9/16)*Nc
          + 2563/204800*phi1(9/16,9/16)*al*Nc
          + 17809/204800*phi1(9/16,9/16)*al^2*Nc
          - 1407/204800*phi1(9/16,9/16)*al^3*Nc
          - 79/1024*phi1(3/4,3/4)*Nc
          + 45/256*phi1(3/4,3/4)*al*Nc
          - 59/512*phi1(3/4,3/4)*al^2*Nc
          - 15/1024*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A4,A2,A3)*a*projaacc09 * (
          + 1867/23040*Nc
          - 2033/23040*al*Nc
          - 55/4608*al^2*Nc
          + 49/2560*al^3*Nc
          - 5989/19200*ln(4/3)*Nc
          + 13621/38400*ln(4/3)*al*Nc
          - 8213/38400*ln(4/3)*al^2*Nc
          + 19/1280*ln(4/3)*al^3*Nc
          + 2249/409600*phi1(9/16,9/16)*Nc
          - 3703/409600*phi1(9/16,9/16)*al*Nc
          + 5099/409600*phi1(9/16,9/16)*al^2*Nc
          + 231/81920*phi1(9/16,9/16)*al^3*Nc
          - 39/2048*phi1(3/4,3/4)*Nc
          + 23/1024*phi1(3/4,3/4)*al*Nc
          - 1/1024*phi1(3/4,3/4)*al^2*Nc
          - 21/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A4,A2,A3)*a*projaacc08 * (
          + 143/4608*Nc
          - 3329/23040*al*Nc
          + 1453/23040*al^2*Nc
          + 129/2560*al^3*Nc
          - 4813/19200*ln(4/3)*Nc
          - 1643/38400*ln(4/3)*al*Nc
          - 341/38400*ln(4/3)*al^2*Nc
          - 53/1280*ln(4/3)*al^3*Nc
          + 20873/409600*phi1(9/16,9/16)*Nc
          + 32729/409600*phi1(9/16,9/16)*al*Nc
          + 17963/409600*phi1(9/16,9/16)*al^2*Nc
          + 87/81920*phi1(9/16,9/16)*al^3*Nc
          - 215/2048*phi1(3/4,3/4)*Nc
          - 65/1024*phi1(3/4,3/4)*al*Nc
          - 65/1024*phi1(3/4,3/4)*al^2*Nc
          - 21/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A4,A2,A3)*a*projaacc07 * (
          + 361/1536*Nc
          - 2887/7680*al*Nc
          + 779/7680*al^2*Nc
          + 101/2560*al^3*Nc
          + 1283/6400*ln(4/3)*Nc
          - 2201/12800*ln(4/3)*al*Nc
          - 931/12800*ln(4/3)*al^2*Nc
          + 483/6400*ln(4/3)*al^3*Nc
          - 8179/409600*phi1(9/16,9/16)*Nc
          + 8829/409600*phi1(9/16,9/16)*al*Nc
          + 30519/409600*phi1(9/16,9/16)*al^2*Nc
          - 3969/409600*phi1(9/16,9/16)*al^3*Nc
          - 119/2048*phi1(3/4,3/4)*Nc
          + 157/1024*phi1(3/4,3/4)*al*Nc
          - 117/1024*phi1(3/4,3/4)*al^2*Nc
          - 9/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A4,A2,A3)*a*projaacc06 * (
          + 1901/7680*Nc
          - 359/1536*al*Nc
          - 253/7680*al^2*Nc
          + 49/2560*al^3*Nc
          + 8661/6400*ln(4/3)*Nc
          - 1721/3200*ln(4/3)*al*Nc
          - 1433/12800*ln(4/3)*al^2*Nc
          + 39/2560*ln(4/3)*al^3*Nc
          - 3523/409600*phi1(9/16,9/16)*Nc
          + 4821/409600*phi1(9/16,9/16)*al*Nc
          + 2967/409600*phi1(9/16,9/16)*al^2*Nc
          + 747/81920*phi1(9/16,9/16)*al^3*Nc
          - 451/2048*phi1(3/4,3/4)*Nc
          + 279/2048*phi1(3/4,3/4)*al*Nc
          - 9/512*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A4,A2,A3)*a*projaacc05 * (
          + 43/3840*Nc
          - 599/3840*al*Nc
          + 289/3840*al^2*Nc
          + 89/1280*al^3*Nc
          + 1143/1280*ln(4/3)*Nc
          - 811/2560*ln(4/3)*al*Nc
          - 23/1280*ln(4/3)*al^2*Nc
          - 69/2560*ln(4/3)*al^3*Nc
          + 567/8192*phi1(9/16,9/16)*Nc
          + 2151/40960*phi1(9/16,9/16)*al*Nc
          + 1353/40960*phi1(9/16,9/16)*al^2*Nc
          - 99/40960*phi1(9/16,9/16)*al^3*Nc
          - 87/256*phi1(3/4,3/4)*Nc
          + 3/2048*phi1(3/4,3/4)*al*Nc
          - 3/64*phi1(3/4,3/4)*al^2*Nc
          - 27/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A4,A2,A3)*a*projaacc04 * (
          + 2189/7680*Nc
          - 491/1536*al*Nc
          + 203/7680*al^2*Nc
          + 21/2560*al^3*Nc
          + 891/6400*ln(4/3)*Nc
          + 2887/12800*ln(4/3)*al*Nc
          - 711/2560*ln(4/3)*al^2*Nc
          + 843/6400*ln(4/3)*al^3*Nc
          - 26803/409600*phi1(9/16,9/16)*Nc
          - 27603/409600*phi1(9/16,9/16)*al*Nc
          + 3531/81920*phi1(9/16,9/16)*al^2*Nc
          - 3249/409600*phi1(9/16,9/16)*al^3*Nc
          + 57/2048*phi1(3/4,3/4)*Nc
          + 245/1024*phi1(3/4,3/4)*al*Nc
          - 53/1024*phi1(3/4,3/4)*al^2*Nc
          - 9/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A4,A2,A3)*a*projaacc03 * (
          + 47/768*Nc
          - 383/3840*al*Nc
          + 1/3840*al^2*Nc
          + 49/1280*al^3*Nc
          + 5323/6400*ln(4/3)*Nc
          + 1033/12800*ln(4/3)*al*Nc
          - 1427/6400*ln(4/3)*al^2*Nc
          + 15/512*ln(4/3)*al^3*Nc
          + 4863/204800*phi1(9/16,9/16)*Nc
          - 7461/204800*phi1(9/16,9/16)*al*Nc
          + 333/204800*phi1(9/16,9/16)*al^2*Nc
          - 27/40960*phi1(9/16,9/16)*al^3*Nc
          - 65/256*phi1(3/4,3/4)*Nc
          + 179/2048*phi1(3/4,3/4)*al*Nc
          + 1/64*phi1(3/4,3/4)*al^2*Nc
          - 27/2048*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A4,A2,A3)*a*projaacc02 * (
          + 457/1536*Nc
          - 2803/7680*al*Nc
          - 109/7680*al^2*Nc
          + 209/2560*al^3*Nc
          + 8269/6400*ln(4/3)*Nc
          - 127/1600*ln(4/3)*al*Nc
          - 2677/12800*ln(4/3)*al^2*Nc
          - 249/2560*ln(4/3)*al^3*Nc
          - 22147/409600*phi1(9/16,9/16)*Nc
          - 29931/409600*phi1(9/16,9/16)*al*Nc
          + 28983/409600*phi1(9/16,9/16)*al^2*Nc
          + 459/81920*phi1(9/16,9/16)*al^3*Nc
          - 275/2048*phi1(3/4,3/4)*Nc
          + 707/2048*phi1(3/4,3/4)*al*Nc
          - 31/512*phi1(3/4,3/4)*al^2*Nc
          - 9/512*phi1(3/4,3/4)*al^3*Nc
          )

       + ff4(A1,A4,A2,A3)*a*projaacc01 * (
          + 167/960*Nc
          - 293/960*al*Nc
          + 17/192*al^2*Nc
          + 41/960*al^3*Nc
          + 1889/4800*ln(4/3)*Nc
          - 101/800*ln(4/3)*al*Nc
          - 197/960*ln(4/3)*al^2*Nc
          + 17/800*ln(4/3)*al^3*Nc
          - 1171/153600*phi1(9/16,9/16)*Nc
          - 297/51200*phi1(9/16,9/16)*al*Nc
          + 681/10240*phi1(9/16,9/16)*al^2*Nc
          - 51/51200*phi1(9/16,9/16)*al^3*Nc
          - 3/64*phi1(3/4,3/4)*Nc
          + 133/768*phi1(3/4,3/4)*al*Nc
          - 3/32*phi1(3/4,3/4)*al^2*Nc
          - 3/256*phi1(3/4,3/4)*al^3*Nc
          )

       + dA4(A1,A2,A3,A4)*a*projaacc10 * (
          + 1301/1920
          - 1927/1920*al
          - 49/1920*al^2
          + 45/128*al^3
          + 13/16*ln(4/3)
          + 269/200*ln(4/3)*al
          - 4619/1600*ln(4/3)*al^2
          + 867/1600*ln(4/3)*al^3
          + 9849/20480*phi1(9/16,9/16)
          + 64209/102400*phi1(9/16,9/16)*al
          - 10833/102400*phi1(9/16,9/16)*al^2
          - 4221/102400*phi1(9/16,9/16)*al^3
          - 453/512*phi1(3/4,3/4)
          - 81/512*phi1(3/4,3/4)*al
          + 267/512*phi1(3/4,3/4)*al^2
          - 45/512*phi1(3/4,3/4)*al^3
          )

       + dA4(A1,A2,A3,A4)*a*projaacc09 * (
          + 1363/3840
          - 457/768*al
          + 481/3840*al^2
          + 147/1280*al^3
          - 1211/1600*ln(4/3)
          + 337/1600*ln(4/3)*al
          - 637/3200*ln(4/3)*al^2
          + 57/640*ln(4/3)*al^3
          + 171771/204800*phi1(9/16,9/16)
          - 77637/204800*phi1(9/16,9/16)*al
          - 61599/204800*phi1(9/16,9/16)*al^2
          + 693/40960*phi1(9/16,9/16)*al^3
          - 1143/1024*phi1(3/4,3/4)
          + 633/1024*phi1(3/4,3/4)*al
          + 309/1024*phi1(3/4,3/4)*al^2
          - 63/1024*phi1(3/4,3/4)*al^3
          )

       + dA4(A1,A2,A3,A4)*a*projaacc08 * (
          + 859/3840
          - 557/3840*al
          - 1463/3840*al^2
          + 387/1280*al^3
          - 23/40*ln(4/3)
          + 71/320*ln(4/3)*al
          - 7/128*ln(4/3)*al^2
          - 159/640*ln(4/3)*al^3
          + 4875/8192*phi1(9/16,9/16)
          + 13791/40960*phi1(9/16,9/16)*al
          - 8187/40960*phi1(9/16,9/16)*al^2
          + 261/40960*phi1(9/16,9/16)*al^3
          - 771/1024*phi1(3/4,3/4)
          + 33/1024*phi1(3/4,3/4)*al
          + 537/1024*phi1(3/4,3/4)*al^2
          - 63/1024*phi1(3/4,3/4)*al^3
          )

       + dA4(A1,A2,A3,A4)*a*projaacc07 * (
          + 413/1280
          - 523/1280*al
          - 193/1280*al^2
          + 303/1280*al^3
          + 2511/1600*ln(4/3)
          + 363/320*ln(4/3)*al
          - 8601/3200*ln(4/3)*al^2
          + 1449/3200*ln(4/3)*al^3
          - 73281/204800*phi1(9/16,9/16)
          + 41211/40960*phi1(9/16,9/16)*al
          + 39933/204800*phi1(9/16,9/16)*al^2
          - 11907/204800*phi1(9/16,9/16)*al^3
          + 237/1024*phi1(3/4,3/4)
          - 795/1024*phi1(3/4,3/4)*al
          + 225/1024*phi1(3/4,3/4)*al^2
          - 27/1024*phi1(3/4,3/4)*al^3
          )

       + dA4(A1,A2,A3,A4)*a*projaacc06 * (
          + 401/1280
          - 131/256*al
          + 107/1280*al^2
          + 147/1280*al^3
          + 3039/1600*ln(4/3)
          - 9057/6400*ln(4/3)*al
          + 129/1600*ln(4/3)*al^2
          + 117/1280*ln(4/3)*al^3
          + 164571/204800*phi1(9/16,9/16)
          + 42183/204800*phi1(9/16,9/16)*al
          - 114759/204800*phi1(9/16,9/16)*al^2
          + 2241/40960*phi1(9/16,9/16)*al^3
          - 1263/1024*phi1(3/4,3/4)
          + 9/128*phi1(3/4,3/4)*al
          + 603/1024*phi1(3/4,3/4)*al^2
          - 27/256*phi1(3/4,3/4)*al^3
          )

       + dA4(A1,A2,A3,A4)*a*projaacc05 * (
          + 391/640
          - 103/128*al
          - 143/640*al^2
          + 267/640*al^3
          + 1833/1600*ln(4/3)
          - 4539/6400*ln(4/3)*al
          + 321/3200*ln(4/3)*al^2
          - 207/1280*ln(4/3)*al^3
          + 94581/102400*phi1(9/16,9/16)
          + 46233/102400*phi1(9/16,9/16)*al
          - 31329/102400*phi1(9/16,9/16)*al^2
          - 297/20480*phi1(9/16,9/16)*al^3
          - 819/512*phi1(3/4,3/4)
          + 243/1024*phi1(3/4,3/4)*al
          + 153/256*phi1(3/4,3/4)*al^2
          - 81/1024*phi1(3/4,3/4)*al^3
          )

       + dA4(A1,A2,A3,A4)*a*projaacc04 * (
          + 581/1280
          - 1099/1280*al
          + 91/256*al^2
          + 63/1280*al^3
          + 111/80*ln(4/3)
          + 1797/1600*ln(4/3)*al
          - 9063/3200*ln(4/3)*al^2
          + 2529/3200*ln(4/3)*al^3
          - 4677/40960*phi1(9/16,9/16)
          + 59463/204800*phi1(9/16,9/16)*al
          + 19269/204800*phi1(9/16,9/16)*al^2
          - 9747/204800*phi1(9/16,9/16)*al^3
          - 135/1024*phi1(3/4,3/4)
          - 195/1024*phi1(3/4,3/4)*al
          - 3/1024*phi1(3/4,3/4)*al^2
          - 27/1024*phi1(3/4,3/4)*al^3
          )

       + dA4(A1,A2,A3,A4)*a*projaacc03 * (
          + 95/128
          - 803/640*al
          + 181/640*al^2
          + 147/640*al^3
          + 771/800*ln(4/3)
          - 4611/6400*ln(4/3)*al
          - 141/3200*ln(4/3)*al^2
          + 45/256*ln(4/3)*al^3
          + 119529/102400*phi1(9/16,9/16)
          - 27063/102400*phi1(9/16,9/16)*al
          - 41661/102400*phi1(9/16,9/16)*al^2
          - 81/20480*phi1(9/16,9/16)*al^3
          - 1005/512*phi1(3/4,3/4)
          + 843/1024*phi1(3/4,3/4)*al
          + 3/8*phi1(3/4,3/4)*al^2
          - 81/1024*phi1(3/4,3/4)*al^3
          )

       + dA4(A1,A2,A3,A4)*a*projaacc02 * (
          + 569/1280
          - 511/1280*al
          - 137/256*al^2
          + 627/1280*al^3
          + 687/400*ln(4/3)
          + 1311/6400*ln(4/3)*al
          - 273/400*ln(4/3)*al^2
          - 747/1280*ln(4/3)*al^3
          + 214467/204800*phi1(9/16,9/16)
          + 138231/204800*phi1(9/16,9/16)*al
          - 83583/204800*phi1(9/16,9/16)*al^2
          + 1377/40960*phi1(9/16,9/16)*al^3
          - 1635/1024*phi1(3/4,3/4)
          + 3/128*phi1(3/4,3/4)*al
          + 1023/1024*phi1(3/4,3/4)*al^2
          - 27/256*phi1(3/4,3/4)*al^3
          )

       + dA4(A1,A2,A3,A4)*a*projaacc01 * (
          + 47/160
          - 53/160*al
          - 7/32*al^2
          + 41/160*al^3
          + 1229/800*ln(4/3)
          - 9/200*ln(4/3)*al
          - 179/160*ln(4/3)*al^2
          + 51/400*ln(4/3)*al^3
          + 8969/25600*phi1(9/16,9/16)
          + 8829/25600*phi1(9/16,9/16)*al
          - 729/5120*phi1(9/16,9/16)*al^2
          - 153/25600*phi1(9/16,9/16)*al^3
          - 21/32*phi1(3/4,3/4)
          + 7/128*phi1(3/4,3/4)*al
          + 27/64*phi1(3/4,3/4)*al^2
          - 9/128*phi1(3/4,3/4)*al^3
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Quartic ghost 4-point function 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

sumgraphcccc :=

       + ff4(A1,A3,A2,A4)*a * (
          + 31/320*Nc
          - 51/160*al*Nc
          + 71/320*al^2*Nc
          + 177/1600*ln(4/3)*Nc
          - 107/800*ln(4/3)*al*Nc
          + 37/1600*ln(4/3)*al^2*Nc
          - 1003/51200*phi1(9/16,9/16)*Nc
          + 423/25600*phi1(9/16,9/16)*al*Nc
          + 3357/51200*phi1(9/16,9/16)*al^2*Nc
          - 1/32*phi1(3/4,3/4)*Nc
          + 5/64*phi1(3/4,3/4)*al*Nc
          - 11/64*phi1(3/4,3/4)*al^2*Nc
          );




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Ghost quark 4-point function

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

sumgraphccqq :=

       + d_(k,l)*d_(A1,A2)*d_(K,L)*a*projccqq3 * (
          + 3/320
          - 3/160*al
          + 3/320*al^2
          + 21/100*ln(4/3)
          + 9/800*ln(4/3)*al
          - 177/800*ln(4/3)*al^2
          + 1821/51200*phi1(9/16,9/16)
          + 99/25600*phi1(9/16,9/16)*al
          + 2781/51200*phi1(9/16,9/16)*al^2
          + 3/256*phi1(3/4,3/4)
          + 3/64*phi1(3/4,3/4)*al
          - 15/256*phi1(3/4,3/4)*al^2
          )

       + d_(k,l)*d_(A1,A2)*d_(K,L)*a*projccqq2 * (
          + 3/640
          - 3/320*al
          + 3/640*al^2
          + 21/200*ln(4/3)
          + 9/1600*ln(4/3)*al
          - 177/1600*ln(4/3)*al^2
          + 1821/102400*phi1(9/16,9/16)
          + 99/51200*phi1(9/16,9/16)*al
          + 2781/102400*phi1(9/16,9/16)*al^2
          + 3/512*phi1(3/4,3/4)
          + 3/128*phi1(3/4,3/4)*al
          - 15/512*phi1(3/4,3/4)*al^2
          )

       + d_(k,l)*d_(A1,A2)*d_(K,L)*a*projccqq1 * (
          + 3/640
          - 3/320*al
          + 3/640*al^2
          + 21/200*ln(4/3)
          + 9/1600*ln(4/3)*al
          - 177/1600*ln(4/3)*al^2
          + 1821/102400*phi1(9/16,9/16)
          + 99/51200*phi1(9/16,9/16)*al
          + 2781/102400*phi1(9/16,9/16)*al^2
          + 3/512*phi1(3/4,3/4)
          + 3/128*phi1(3/4,3/4)*al
          - 15/512*phi1(3/4,3/4)*al^2
          )

       + T(A1,A2,L,K)*d_(k,l)*a*projccqq4 * (
          + 9/320*Nc
          - 9/160*al*Nc
          + 9/320*al^2*Nc
          - 819/3200*ln(4/3)*Nc
          + 549/1600*ln(4/3)*al*Nc
          - 279/3200*ln(4/3)*al^2*Nc
          + 1233/51200*phi1(9/16,9/16)*Nc
          + 1107/25600*phi1(9/16,9/16)*al*Nc
          + 153/51200*phi1(9/16,9/16)*al^2*Nc
          + 27/512*phi1(3/4,3/4)*Nc
          - 9/256*phi1(3/4,3/4)*al*Nc
          - 9/512*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A1,A2,L,K)*d_(k,l)*a*projccqq3 * (
          + 3/320*Nc
          - 3/160*al*Nc
          + 3/320*al^2*Nc
          + 21/100*ln(4/3)*Nc
          + 9/800*ln(4/3)*al*Nc
          - 177/800*ln(4/3)*al^2*Nc
          + 1821/51200*phi1(9/16,9/16)*Nc
          + 99/25600*phi1(9/16,9/16)*al*Nc
          + 2781/51200*phi1(9/16,9/16)*al^2*Nc
          + 3/256*phi1(3/4,3/4)*Nc
          + 3/64*phi1(3/4,3/4)*al*Nc
          - 15/256*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A1,A2,L,K)*d_(k,l)*a*projccqq2 * (
          + 3/320*Nc
          - 33/160*al*Nc
          + 63/320*al^2*Nc
          + 339/6400*ln(4/3)*Nc
          + 81/3200*ln(4/3)*al*Nc
          - 501/6400*ln(4/3)*al^2*Nc
          + 9/800*phi1(9/16,9/16)*Nc
          - 573/12800*phi1(9/16,9/16)*al*Nc
          + 1029/12800*phi1(9/16,9/16)*al^2*Nc
          + 51/1024*phi1(3/4,3/4)*Nc
          + 57/512*phi1(3/4,3/4)*al*Nc
          - 165/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A1,A2,L,K)*d_(k,l)*a*projccqq1 * (
          - 3/16*al*Nc
          + 3/16*al^2*Nc
          + 201/1280*ln(4/3)*Nc
          - 9/640*ln(4/3)*al*Nc
          - 183/1280*ln(4/3)*al^2*Nc
          + 249/10240*phi1(9/16,9/16)*Nc
          + 669/5120*phi1(9/16,9/16)*al*Nc
          + 813/10240*phi1(9/16,9/16)*al^2*Nc
          - 39/1024*phi1(3/4,3/4)*Nc
          - 81/512*phi1(3/4,3/4)*al*Nc
          - 183/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A2,A1,L,K)*d_(k,l)*a*projccqq4 * (
          - 9/320*Nc
          + 9/160*al*Nc
          - 9/320*al^2*Nc
          + 819/3200*ln(4/3)*Nc
          - 549/1600*ln(4/3)*al*Nc
          + 279/3200*ln(4/3)*al^2*Nc
          - 1233/51200*phi1(9/16,9/16)*Nc
          - 1107/25600*phi1(9/16,9/16)*al*Nc
          - 153/51200*phi1(9/16,9/16)*al^2*Nc
          - 27/512*phi1(3/4,3/4)*Nc
          + 9/256*phi1(3/4,3/4)*al*Nc
          + 9/512*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A2,A1,L,K)*d_(k,l)*a*projccqq3 * (
          + 3/320*Nc
          - 3/160*al*Nc
          + 3/320*al^2*Nc
          + 21/100*ln(4/3)*Nc
          + 9/800*ln(4/3)*al*Nc
          - 177/800*ln(4/3)*al^2*Nc
          + 1821/51200*phi1(9/16,9/16)*Nc
          + 99/25600*phi1(9/16,9/16)*al*Nc
          + 2781/51200*phi1(9/16,9/16)*al^2*Nc
          + 3/256*phi1(3/4,3/4)*Nc
          + 3/64*phi1(3/4,3/4)*al*Nc
          - 15/256*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A2,A1,L,K)*d_(k,l)*a*projccqq2 * (
          + 3/16*al*Nc
          - 3/16*al^2*Nc
          + 201/1280*ln(4/3)*Nc
          - 9/640*ln(4/3)*al*Nc
          - 183/1280*ln(4/3)*al^2*Nc
          + 249/10240*phi1(9/16,9/16)*Nc
          + 249/5120*phi1(9/16,9/16)*al*Nc
          - 267/10240*phi1(9/16,9/16)*al^2*Nc
          - 39/1024*phi1(3/4,3/4)*Nc
          - 33/512*phi1(3/4,3/4)*al*Nc
          + 105/1024*phi1(3/4,3/4)*al^2*Nc
          )

       + T(A2,A1,L,K)*d_(k,l)*a*projccqq1 * (
          + 3/320*Nc
          + 27/160*al*Nc
          - 57/320*al^2*Nc
          + 339/6400*ln(4/3)*Nc
          + 81/3200*ln(4/3)*al*Nc
          - 501/6400*ln(4/3)*al^2*Nc
          + 9/800*phi1(9/16,9/16)*Nc
          - 1623/12800*phi1(9/16,9/16)*al*Nc
          - 321/12800*phi1(9/16,9/16)*al^2*Nc
          + 51/1024*phi1(3/4,3/4)*Nc
          + 105/512*phi1(3/4,3/4)*al*Nc
          + 123/1024*phi1(3/4,3/4)*al^2*Nc
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Quartic photon 4-point function

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

sumgraphaaaaqed =

       + a*Nf*projaaaaqed138*(
          + 15/2
          + 243/8*ln(4/3)
          + 171/16*phi1(9/16,9/16)
          - 693/32*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed137*(
          + 12
          + 45/8*phi1(9/16,9/16)
          - 9*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed136*(
          + 39/4
          + 27/16*ln(4/3)
          + 279/32*phi1(9/16,9/16)
          - 909/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed135*(
          + 21/4
          - 63/16*ln(4/3)
          + 9/32*phi1(9/16,9/16)
          + 9/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed134*(
          + 3
          - 9/4*ln(4/3)
          + 27/8*phi1(9/16,9/16)
          - 81/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed133*(
          + 39/4
          + 459/16*ln(4/3)
          + 243/32*phi1(9/16,9/16)
          - 1053/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed132*(
          + 3
          - 9/4*ln(4/3)
          + 27/8*phi1(9/16,9/16)
          - 81/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed131*(
          + 39/4
          + 27/16*ln(4/3)
          + 279/32*phi1(9/16,9/16)
          - 909/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed130*(
          + 12
          + 45/8*phi1(9/16,9/16)
          - 9*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed129*(
          + 3
          - 9/4*ln(4/3)
          + 27/8*phi1(9/16,9/16)
          - 81/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed128*(
          + 21/4
          - 63/16*ln(4/3)
          + 9/32*phi1(9/16,9/16)
          + 9/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed127*(
          + 39/4
          + 459/16*ln(4/3)
          + 243/32*phi1(9/16,9/16)
          - 1053/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed126*(
          + 39/4
          + 27/16*ln(4/3)
          + 279/32*phi1(9/16,9/16)
          - 909/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed125*(
          + 3
          - 9/4*ln(4/3)
          + 27/8*phi1(9/16,9/16)
          - 81/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed124*(
          + 39/4
          + 27/16*ln(4/3)
          + 279/32*phi1(9/16,9/16)
          - 909/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed123*(
          + 3
          - 9/4*ln(4/3)
          + 27/8*phi1(9/16,9/16)
          - 81/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed122*(
          + 39/4
          + 459/16*ln(4/3)
          + 243/32*phi1(9/16,9/16)
          - 1053/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed121*(
          + 21/4
          - 63/16*ln(4/3)
          + 9/32*phi1(9/16,9/16)
          + 9/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed120*(
          + 12
          + 45/8*phi1(9/16,9/16)
          - 9*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed119*(
          + 15/2
          + 243/8*ln(4/3)
          + 171/16*phi1(9/16,9/16)
          - 693/32*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed118*(
          + 12
          + 45/8*phi1(9/16,9/16)
          - 9*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed117*(
          + 21/4
          - 63/16*ln(4/3)
          + 9/32*phi1(9/16,9/16)
          + 9/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed116*(
          + 39/4
          + 459/16*ln(4/3)
          + 243/32*phi1(9/16,9/16)
          - 1053/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed115*(
          + 3
          - 9/4*ln(4/3)
          + 27/8*phi1(9/16,9/16)
          - 81/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed114*(
          + 39/4
          + 27/16*ln(4/3)
          + 279/32*phi1(9/16,9/16)
          - 909/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed113*(
          + 12
          + 45/8*phi1(9/16,9/16)
          - 9*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed112*(
          + 15/2
          + 243/8*ln(4/3)
          + 171/16*phi1(9/16,9/16)
          - 693/32*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed111*(
          + 39/4
          + 459/16*ln(4/3)
          + 243/32*phi1(9/16,9/16)
          - 1053/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed110*(
          + 21/4
          - 63/16*ln(4/3)
          + 9/32*phi1(9/16,9/16)
          + 9/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed109*(
          + 3
          - 9/4*ln(4/3)
          + 27/8*phi1(9/16,9/16)
          - 81/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed108*(
          + 12
          + 45/8*phi1(9/16,9/16)
          - 9*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed107*(
          + 39/4
          + 27/16*ln(4/3)
          + 279/32*phi1(9/16,9/16)
          - 909/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed106*(
          + 3
          - 9/4*ln(4/3)
          + 27/8*phi1(9/16,9/16)
          - 81/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed105*(
          + 39/4
          + 459/16*ln(4/3)
          + 243/32*phi1(9/16,9/16)
          - 1053/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed104*(
          + 3
          - 9/4*ln(4/3)
          + 27/8*phi1(9/16,9/16)
          - 81/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed103*(
          + 21/4
          - 63/16*ln(4/3)
          + 9/32*phi1(9/16,9/16)
          + 9/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed102*(
          + 117/8
          + 81/32*ln(4/3)
          + 837/64*phi1(9/16,9/16)
          - 2727/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed101*(
          + 9/8
          - 171/32*ln(4/3)
          + 153/64*phi1(9/16,9/16)
          - 387/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed100*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed99*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed98*(
          + 117/8
          + 81/32*ln(4/3)
          + 837/64*phi1(9/16,9/16)
          - 2727/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed97*(
          + 9/8
          - 171/32*ln(4/3)
          + 153/64*phi1(9/16,9/16)
          - 387/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed96*(
          + 117/8
          + 81/32*ln(4/3)
          + 837/64*phi1(9/16,9/16)
          - 2727/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed95*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed94*(
          + 9/8
          - 171/32*ln(4/3)
          + 153/64*phi1(9/16,9/16)
          - 387/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed93*(
          + 117/8
          + 81/32*ln(4/3)
          + 837/64*phi1(9/16,9/16)
          - 2727/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed92*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed91*(
          + 9/8
          - 171/32*ln(4/3)
          + 153/64*phi1(9/16,9/16)
          - 387/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed90*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed89*(
          + 117/8
          + 81/32*ln(4/3)
          + 837/64*phi1(9/16,9/16)
          - 2727/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed88*(
          + 9/8
          - 171/32*ln(4/3)
          + 153/64*phi1(9/16,9/16)
          - 387/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed87*(
          + 117/8
          + 81/32*ln(4/3)
          + 837/64*phi1(9/16,9/16)
          - 2727/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed86*(
          + 9/8
          - 171/32*ln(4/3)
          + 153/64*phi1(9/16,9/16)
          - 387/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed85*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed84*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed83*(
          + 117/8
          + 81/32*ln(4/3)
          + 837/64*phi1(9/16,9/16)
          - 2727/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed82*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed81*(
          + 9/8
          - 171/32*ln(4/3)
          + 153/64*phi1(9/16,9/16)
          - 387/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed80*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed79*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed78*(
          + 117/8
          + 81/32*ln(4/3)
          + 837/64*phi1(9/16,9/16)
          - 2727/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed77*(
          + 9/8
          - 171/32*ln(4/3)
          + 153/64*phi1(9/16,9/16)
          - 387/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed76*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed75*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed74*(
          + 117/8
          + 81/32*ln(4/3)
          + 837/64*phi1(9/16,9/16)
          - 2727/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed73*(
          + 9/8
          - 171/32*ln(4/3)
          + 153/64*phi1(9/16,9/16)
          - 387/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed72*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed71*(
          + 117/8
          + 81/32*ln(4/3)
          + 837/64*phi1(9/16,9/16)
          - 2727/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed70*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed69*(
          + 9/8
          - 171/32*ln(4/3)
          + 153/64*phi1(9/16,9/16)
          - 387/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed68*(
          + 117/8
          + 81/32*ln(4/3)
          + 837/64*phi1(9/16,9/16)
          - 2727/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed67*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed66*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed65*(
          + 9/8
          - 171/32*ln(4/3)
          + 153/64*phi1(9/16,9/16)
          - 387/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed64*(
          + 117/8
          + 81/32*ln(4/3)
          + 837/64*phi1(9/16,9/16)
          - 2727/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed63*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed62*(
          + 63/8
          - 45/32*ln(4/3)
          + 495/64*phi1(9/16,9/16)
          - 1557/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed61*(
          + 9/8
          - 171/32*ln(4/3)
          + 153/64*phi1(9/16,9/16)
          - 387/128*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed60*(
          + 63/4
          - 45/16*ln(4/3)
          + 495/32*phi1(9/16,9/16)
          - 1557/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed59*(
          + 63/4
          - 45/16*ln(4/3)
          + 495/32*phi1(9/16,9/16)
          - 1557/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed58*(
          + 63/4
          - 45/16*ln(4/3)
          + 495/32*phi1(9/16,9/16)
          - 1557/64*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed57*(
          + 8
          + 15/4*phi1(9/16,9/16)
          - 6*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed56*(
          + 4
          + 15/8*phi1(9/16,9/16)
          - 3*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed55*(
          + 4
          + 15/8*phi1(9/16,9/16)
          - 3*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed54*(
          + 4
          + 15/8*phi1(9/16,9/16)
          - 3*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed53*(
          - 1
          - 9/4*ln(4/3)
          + 3/2*phi1(9/16,9/16)
          - 33/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed52*(
          + 1
          + 45/4*ln(4/3)
          + 45/8*phi1(9/16,9/16)
          - 171/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed51*(
          + 4
          + 15/8*phi1(9/16,9/16)
          - 3*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed50*(
          + 1
          - 3/4*ln(4/3)
          + 9/8*phi1(9/16,9/16)
          - 27/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed49*(
          - 1
          - 9/4*ln(4/3)
          + 3/2*phi1(9/16,9/16)
          - 33/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed48*(
          - 1
          - 9/4*ln(4/3)
          + 3/2*phi1(9/16,9/16)
          - 33/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed47*(
          + 4
          + 15/8*phi1(9/16,9/16)
          - 3*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed46*(
          + 1
          + 45/4*ln(4/3)
          + 45/8*phi1(9/16,9/16)
          - 171/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed45*(
          + 4
          + 15/8*phi1(9/16,9/16)
          - 3*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed44*(
          + 8
          + 15/4*phi1(9/16,9/16)
          - 6*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed43*(
          + 4
          + 15/8*phi1(9/16,9/16)
          - 3*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed42*(
          + 1
          - 3/4*ln(4/3)
          + 9/8*phi1(9/16,9/16)
          - 27/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed41*(
          + 4
          + 15/8*phi1(9/16,9/16)
          - 3*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed40*(
          - 1
          - 9/4*ln(4/3)
          + 3/2*phi1(9/16,9/16)
          - 33/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed39*(
          - 1
          - 9/4*ln(4/3)
          + 3/2*phi1(9/16,9/16)
          - 33/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed38*(
          - 5
          - 9/4*ln(4/3)
          - 3/8*phi1(9/16,9/16)
          + 15/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed37*(
          - 2
          - 27/2*ln(4/3)
          - 33/8*phi1(9/16,9/16)
          + 69/8*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed36*(
          - 5
          - 9/4*ln(4/3)
          - 3/8*phi1(9/16,9/16)
          + 15/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed35*(
          - 1
          - 9/4*ln(4/3)
          + 3/2*phi1(9/16,9/16)
          - 33/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed34*(
          - 2
          - 27/2*ln(4/3)
          - 33/8*phi1(9/16,9/16)
          + 69/8*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed33*(
          - 2
          - 3/2*ln(4/3)
          + 3/8*phi1(9/16,9/16)
          - 3/8*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed32*(
          - 2
          - 3/2*ln(4/3)
          + 3/8*phi1(9/16,9/16)
          - 3/8*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed31*(
          - 4
          - 15*ln(4/3)
          - 15/4*phi1(9/16,9/16)
          + 33/4*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed30*(
          - 1
          - 9/4*ln(4/3)
          + 3/2*phi1(9/16,9/16)
          - 33/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed29*(
          + 1
          - 3/4*ln(4/3)
          + 9/8*phi1(9/16,9/16)
          - 27/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed28*(
          + 4
          + 15/8*phi1(9/16,9/16)
          - 3*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed27*(
          + 1
          + 45/4*ln(4/3)
          + 45/8*phi1(9/16,9/16)
          - 171/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed26*(
          - 1
          - 9/4*ln(4/3)
          + 3/2*phi1(9/16,9/16)
          - 33/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed25*(
          + 4
          + 15/8*phi1(9/16,9/16)
          - 3*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed24*(
          + 4
          + 15/8*phi1(9/16,9/16)
          - 3*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed23*(
          + 4
          + 15/8*phi1(9/16,9/16)
          - 3*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed22*(
          + 8
          + 15/4*phi1(9/16,9/16)
          - 6*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed21*(
          - 1
          - 9/4*ln(4/3)
          + 3/2*phi1(9/16,9/16)
          - 33/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed20*(
          - 2
          - 27/2*ln(4/3)
          - 33/8*phi1(9/16,9/16)
          + 69/8*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed19*(
          - 5
          - 9/4*ln(4/3)
          - 3/8*phi1(9/16,9/16)
          + 15/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed18*(
          - 2
          - 3/2*ln(4/3)
          + 3/8*phi1(9/16,9/16)
          - 3/8*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed17*(
          - 4
          - 15*ln(4/3)
          - 15/4*phi1(9/16,9/16)
          + 33/4*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed16*(
          - 2
          - 3/2*ln(4/3)
          + 3/8*phi1(9/16,9/16)
          - 3/8*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed15*(
          - 5
          - 9/4*ln(4/3)
          - 3/8*phi1(9/16,9/16)
          + 15/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed14*(
          - 2
          - 27/2*ln(4/3)
          - 33/8*phi1(9/16,9/16)
          + 69/8*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed13*(
          - 1
          - 9/4*ln(4/3)
          + 3/2*phi1(9/16,9/16)
          - 33/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed12*(
          - 4
          - 15*ln(4/3)
          - 15/4*phi1(9/16,9/16)
          + 33/4*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed11*(
          - 2
          - 3/2*ln(4/3)
          + 3/8*phi1(9/16,9/16)
          - 3/8*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed10*(
          - 2
          - 3/2*ln(4/3)
          + 3/8*phi1(9/16,9/16)
          - 3/8*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed9*(
          - 2
          - 27/2*ln(4/3)
          - 33/8*phi1(9/16,9/16)
          + 69/8*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed8*(
          - 1
          - 9/4*ln(4/3)
          + 3/2*phi1(9/16,9/16)
          - 33/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed7*(
          - 5
          - 9/4*ln(4/3)
          - 3/8*phi1(9/16,9/16)
          + 15/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed6*(
          - 2
          - 27/2*ln(4/3)
          - 33/8*phi1(9/16,9/16)
          + 69/8*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed5*(
          - 5
          - 9/4*ln(4/3)
          - 3/8*phi1(9/16,9/16)
          + 15/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed4*(
          - 1
          - 9/4*ln(4/3)
          + 3/2*phi1(9/16,9/16)
          - 33/16*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed3*(
          - 8/3
          - 6*ln(4/3)
          - phi1(9/16,9/16)
          + 5/2*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed2*(
          - 8/3
          - 6*ln(4/3)
          - phi1(9/16,9/16)
          + 5/2*phi1(3/4,3/4)
          )

       + a*Nf*projaaaaqed1*(
          - 8/3
          - 6*ln(4/3)
          - phi1(9/16,9/16)
          + 5/2*phi1(3/4,3/4)
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Photon electron 4-point function

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

sumgraphaaqqqed :=

       + d_(i,j)*a*projaaqqqed68*(
          - 9/8*phi1(9/16,9/16)
          - 9/16*phi1(9/16,9/16)*al
          )

       + d_(i,j)*a*projaaqqqed66*(
          + 27/32
          - 27/32*al
          + 297/128*ln(4/3)
          - 297/128*ln(4/3)*al
          - 405/512*phi1(9/16,9/16)
          + 405/512*phi1(9/16,9/16)*al
          + 297/512*phi1(3/4,3/4)
          - 297/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed65*(
          - 27/32
          + 27/32*al
          - 297/128*ln(4/3)
          + 297/128*ln(4/3)*al
          + 405/512*phi1(9/16,9/16)
          - 405/512*phi1(9/16,9/16)*al
          - 297/512*phi1(3/4,3/4)
          + 297/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed64*(
          + 27/32
          - 27/32*al
          + 297/128*ln(4/3)
          - 297/128*ln(4/3)*al
          - 405/512*phi1(9/16,9/16)
          + 405/512*phi1(9/16,9/16)*al
          + 297/512*phi1(3/4,3/4)
          - 297/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed63*(
          + 27/32
          - 27/32*al
          + 297/128*ln(4/3)
          - 297/128*ln(4/3)*al
          - 405/512*phi1(9/16,9/16)
          + 405/512*phi1(9/16,9/16)*al
          + 297/512*phi1(3/4,3/4)
          - 297/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed62*(
          - 81/80*ln(4/3)
          + 81/80*ln(4/3)*al
          + 891/640*phi1(9/16,9/16)
          - 891/640*phi1(9/16,9/16)*al
          - 81/64*phi1(3/4,3/4)
          + 81/64*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed61*(
          - 27/32
          + 27/32*al
          - 297/128*ln(4/3)
          + 297/128*ln(4/3)*al
          + 405/512*phi1(9/16,9/16)
          - 405/512*phi1(9/16,9/16)*al
          - 297/512*phi1(3/4,3/4)
          + 297/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed60*(
          + 81/80*ln(4/3)
          - 81/80*ln(4/3)*al
          - 891/640*phi1(9/16,9/16)
          + 891/640*phi1(9/16,9/16)*al
          + 81/64*phi1(3/4,3/4)
          - 81/64*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed59*(
          - 27/32
          + 27/32*al
          - 297/128*ln(4/3)
          + 297/128*ln(4/3)*al
          + 405/512*phi1(9/16,9/16)
          - 405/512*phi1(9/16,9/16)*al
          - 297/512*phi1(3/4,3/4)
          + 297/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed57*(
          + 9/16
          - 9/16*al
          + 603/320*ln(4/3)
          - 243/320*ln(4/3)*al
          - 909/1280*phi1(9/16,9/16)
          - 351/1280*phi1(9/16,9/16)*al
          + 207/256*phi1(3/4,3/4)
          + 153/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed56*(
          + 207/40*ln(4/3)
          - 9/5*ln(4/3)*al
          - 207/320*phi1(9/16,9/16)
          - 9/160*phi1(9/16,9/16)*al
          - 9/32*phi1(3/4,3/4)
          )

       + d_(i,j)*a*projaaqqqed55*(
          - 9/16
          + 9/16*al
          + 1089/320*ln(4/3)
          - 369/320*ln(4/3)*al
          + 243/1280*phi1(9/16,9/16)
          + 837/1280*phi1(9/16,9/16)*al
          - 243/256*phi1(3/4,3/4)
          - 189/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed54*(
          - 9/16
          + 9/16*al
          - 603/320*ln(4/3)
          + 243/320*ln(4/3)*al
          + 909/1280*phi1(9/16,9/16)
          + 351/1280*phi1(9/16,9/16)*al
          - 207/256*phi1(3/4,3/4)
          - 153/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed53*(
          + 9/16
          - 9/16*al
          - 1089/320*ln(4/3)
          + 369/320*ln(4/3)*al
          - 243/1280*phi1(9/16,9/16)
          - 837/1280*phi1(9/16,9/16)*al
          + 243/256*phi1(3/4,3/4)
          + 189/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed52*(
          - 207/40*ln(4/3)
          + 9/5*ln(4/3)*al
          + 207/320*phi1(9/16,9/16)
          + 9/160*phi1(9/16,9/16)*al
          + 9/32*phi1(3/4,3/4)
          )

       + d_(i,j)*a*projaaqqqed50*(
          - 9/16*ln(4/3)
          - 9/16*ln(4/3)*al
          + 99/128*phi1(9/16,9/16)
          + 99/128*phi1(9/16,9/16)*al
          - 45/64*phi1(3/4,3/4)
          - 45/64*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed49*(
          + 9/16*ln(4/3)
          + 9/16*ln(4/3)*al
          - 99/128*phi1(9/16,9/16)
          - 99/128*phi1(9/16,9/16)*al
          + 45/64*phi1(3/4,3/4)
          + 45/64*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed48*(
          + 9/16
          - 9/16*al
          + 603/320*ln(4/3)
          - 243/320*ln(4/3)*al
          - 909/1280*phi1(9/16,9/16)
          - 351/1280*phi1(9/16,9/16)*al
          + 207/256*phi1(3/4,3/4)
          + 153/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed47*(
          + 9/16
          - 9/16*al
          - 1053/320*ln(4/3)
          + 333/320*ln(4/3)*al
          - 81/1280*phi1(9/16,9/16)
          - 279/1280*phi1(9/16,9/16)*al
          + 279/256*phi1(3/4,3/4)
          + 153/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed46*(
          + 9/8
          - 9/8*al
          - 243/160*ln(4/3)
          + 63/160*ln(4/3)*al
          - 9/10*phi1(9/16,9/16)
          - 297/320*phi1(9/16,9/16)*al
          + 225/128*phi1(3/4,3/4)
          + 171/128*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed45*(
          - 9/16
          + 9/16*al
          - 603/320*ln(4/3)
          + 243/320*ln(4/3)*al
          + 909/1280*phi1(9/16,9/16)
          + 351/1280*phi1(9/16,9/16)*al
          - 207/256*phi1(3/4,3/4)
          - 153/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed44*(
          - 9/8
          + 9/8*al
          + 243/160*ln(4/3)
          - 63/160*ln(4/3)*al
          + 9/10*phi1(9/16,9/16)
          + 297/320*phi1(9/16,9/16)*al
          - 225/128*phi1(3/4,3/4)
          - 171/128*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed43*(
          - 9/16
          + 9/16*al
          + 1053/320*ln(4/3)
          - 333/320*ln(4/3)*al
          + 81/1280*phi1(9/16,9/16)
          + 279/1280*phi1(9/16,9/16)*al
          - 279/256*phi1(3/4,3/4)
          - 153/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed41*(
          + 9/16
          - 9/16*al
          + 387/320*ln(4/3)
          - 387/320*ln(4/3)*al
          - 81/1280*phi1(9/16,9/16)
          + 81/1280*phi1(9/16,9/16)*al
          - 9/256*phi1(3/4,3/4)
          + 9/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed40*(
          - 9/16
          + 9/16*al
          - 387/320*ln(4/3)
          + 387/320*ln(4/3)*al
          + 81/1280*phi1(9/16,9/16)
          - 81/1280*phi1(9/16,9/16)*al
          + 9/256*phi1(3/4,3/4)
          - 9/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed39*(
          - 3/2
          + 3/2*al
          + 9/20*ln(4/3)
          - 9/20*ln(4/3)*al
          + 357/320*phi1(9/16,9/16)
          + 303/320*phi1(9/16,9/16)*al
          - 21/16*phi1(3/4,3/4)
          - 27/16*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed38*(
          - 3/4
          + 3/4*al
          + 9/40*ln(4/3)
          - 9/40*ln(4/3)*al
          + 357/640*phi1(9/16,9/16)
          + 303/640*phi1(9/16,9/16)*al
          - 21/32*phi1(3/4,3/4)
          - 27/32*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed37*(
          - 3/4
          + 3/4*al
          + 9/40*ln(4/3)
          - 9/40*ln(4/3)*al
          + 357/640*phi1(9/16,9/16)
          + 303/640*phi1(9/16,9/16)*al
          - 21/32*phi1(3/4,3/4)
          - 27/32*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed35*(
          + 27/32
          - 9/32*al
          - 279/640*ln(4/3)
          + 9/640*ln(4/3)*al
          + 2997/2560*phi1(9/16,9/16)
          - 1377/2560*phi1(9/16,9/16)*al
          - 891/512*phi1(3/4,3/4)
          + 405/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed34*(
          - 27/32
          + 9/32*al
          + 279/640*ln(4/3)
          - 9/640*ln(4/3)*al
          - 2997/2560*phi1(9/16,9/16)
          + 1377/2560*phi1(9/16,9/16)*al
          + 891/512*phi1(3/4,3/4)
          - 405/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed33*(
          + 27/32
          - 9/32*al
          - 279/640*ln(4/3)
          + 9/640*ln(4/3)*al
          + 2997/2560*phi1(9/16,9/16)
          - 1377/2560*phi1(9/16,9/16)*al
          - 891/512*phi1(3/4,3/4)
          + 405/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed32*(
          + 27/32
          - 9/32*al
          - 279/640*ln(4/3)
          + 9/640*ln(4/3)*al
          + 2997/2560*phi1(9/16,9/16)
          - 1377/2560*phi1(9/16,9/16)*al
          - 891/512*phi1(3/4,3/4)
          + 405/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed31*(
          + 9/16
          - 9/16*al
          - 1881/320*ln(4/3)
          + 801/320*ln(4/3)*al
          - 207/1280*phi1(9/16,9/16)
          - 333/1280*phi1(9/16,9/16)*al
          + 27/256*phi1(3/4,3/4)
          + 45/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed30*(
          - 27/32
          + 9/32*al
          + 279/640*ln(4/3)
          - 9/640*ln(4/3)*al
          - 2997/2560*phi1(9/16,9/16)
          + 1377/2560*phi1(9/16,9/16)*al
          + 891/512*phi1(3/4,3/4)
          - 405/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed29*(
          - 9/16
          + 9/16*al
          + 1881/320*ln(4/3)
          - 801/320*ln(4/3)*al
          + 207/1280*phi1(9/16,9/16)
          + 333/1280*phi1(9/16,9/16)*al
          - 27/256*phi1(3/4,3/4)
          - 45/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed28*(
          - 27/32
          + 9/32*al
          + 279/640*ln(4/3)
          - 9/640*ln(4/3)*al
          - 2997/2560*phi1(9/16,9/16)
          + 1377/2560*phi1(9/16,9/16)*al
          + 891/512*phi1(3/4,3/4)
          - 405/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed27*(
          + 9/32
          + 9/32*al
          + 2187/640*ln(4/3)
          - 297/640*ln(4/3)*al
          - 981/2560*phi1(9/16,9/16)
          + 2241/2560*phi1(9/16,9/16)*al
          + 63/512*phi1(3/4,3/4)
          - 693/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed26*(
          - 9/32
          + 27/32*al
          + 9/128*ln(4/3)
          - 63/128*ln(4/3)*al
          + 189/512*phi1(9/16,9/16)
          + 135/512*phi1(9/16,9/16)*al
          - 135/512*phi1(3/4,3/4)
          - 351/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed25*(
          + 63/80*ln(4/3)
          - 63/80*ln(4/3)*al
          - 513/640*phi1(9/16,9/16)
          + 513/640*phi1(9/16,9/16)*al
          + 63/64*phi1(3/4,3/4)
          - 63/64*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed24*(
          + 45/32
          - 27/32*al
          + 1863/640*ln(4/3)
          + 27/640*ln(4/3)*al
          + 1071/2560*phi1(9/16,9/16)
          + 189/2560*phi1(9/16,9/16)*al
          - 693/512*phi1(3/4,3/4)
          + 63/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed23*(
          + 9/8
          + 9/16*al
          + 603/160*ln(4/3)
          - 531/320*ln(4/3)*al
          + 1071/640*phi1(9/16,9/16)
          + 27/320*phi1(9/16,9/16)*al
          - 369/128*phi1(3/4,3/4)
          - 63/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed22*(
          + 63/32
          - 27/32*al
          - 1179/640*ln(4/3)
          + 1359/640*ln(4/3)*al
          - 1863/2560*phi1(9/16,9/16)
          + 1143/2560*phi1(9/16,9/16)*al
          + 81/512*phi1(3/4,3/4)
          - 333/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed21*(
          - 9/16
          + 9/16*al
          + 981/320*ln(4/3)
          + 99/320*ln(4/3)*al
          - 963/1280*phi1(9/16,9/16)
          + 783/1280*phi1(9/16,9/16)*al
          + 225/256*phi1(3/4,3/4)
          - 297/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed20*(
          + 9/32
          + 27/32*al
          + 2403/640*ln(4/3)
          - 63/640*ln(4/3)*al
          - 1449/2560*phi1(9/16,9/16)
          + 1809/2560*phi1(9/16,9/16)*al
          + 279/512*phi1(3/4,3/4)
          - 675/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed19*(
          - 63/32
          + 27/32*al
          - 1629/640*ln(4/3)
          + 1449/640*ln(4/3)*al
          - 4293/2560*phi1(9/16,9/16)
          + 5013/2560*phi1(9/16,9/16)*al
          + 1719/512*phi1(3/4,3/4)
          - 1467/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed18*(
          - 9/32
          - 9/32*al
          - 2187/640*ln(4/3)
          + 297/640*ln(4/3)*al
          + 981/2560*phi1(9/16,9/16)
          - 2241/2560*phi1(9/16,9/16)*al
          - 63/512*phi1(3/4,3/4)
          + 693/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed17*(
          - 63/80*ln(4/3)
          + 63/80*ln(4/3)*al
          + 513/640*phi1(9/16,9/16)
          - 513/640*phi1(9/16,9/16)*al
          - 63/64*phi1(3/4,3/4)
          + 63/64*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed16*(
          + 9/32
          - 27/32*al
          - 9/128*ln(4/3)
          + 63/128*ln(4/3)*al
          - 189/512*phi1(9/16,9/16)
          - 135/512*phi1(9/16,9/16)*al
          + 135/512*phi1(3/4,3/4)
          + 351/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed15*(
          + 9/16
          - 9/16*al
          - 981/320*ln(4/3)
          - 99/320*ln(4/3)*al
          + 963/1280*phi1(9/16,9/16)
          - 783/1280*phi1(9/16,9/16)*al
          - 225/256*phi1(3/4,3/4)
          + 297/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed14*(
          + 63/32
          - 27/32*al
          + 1629/640*ln(4/3)
          - 1449/640*ln(4/3)*al
          + 4293/2560*phi1(9/16,9/16)
          - 5013/2560*phi1(9/16,9/16)*al
          - 1719/512*phi1(3/4,3/4)
          + 1467/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed13*(
          - 9/32
          - 27/32*al
          - 2403/640*ln(4/3)
          + 63/640*ln(4/3)*al
          + 1449/2560*phi1(9/16,9/16)
          - 1809/2560*phi1(9/16,9/16)*al
          - 279/512*phi1(3/4,3/4)
          + 675/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed12*(
          - 45/32
          + 27/32*al
          - 1863/640*ln(4/3)
          - 27/640*ln(4/3)*al
          - 1071/2560*phi1(9/16,9/16)
          - 189/2560*phi1(9/16,9/16)*al
          + 693/512*phi1(3/4,3/4)
          - 63/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed11*(
          - 63/32
          + 27/32*al
          + 1179/640*ln(4/3)
          - 1359/640*ln(4/3)*al
          + 1863/2560*phi1(9/16,9/16)
          - 1143/2560*phi1(9/16,9/16)*al
          - 81/512*phi1(3/4,3/4)
          + 333/512*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed10*(
          - 9/8
          - 9/16*al
          - 603/160*ln(4/3)
          + 531/320*ln(4/3)*al
          - 1071/640*phi1(9/16,9/16)
          - 27/320*phi1(9/16,9/16)*al
          + 369/128*phi1(3/4,3/4)
          + 63/256*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed8*(
          - 3/4
          + 3/4*al
          + 99/80*ln(4/3)
          + 21/80*ln(4/3)*al
          - 87/320*phi1(9/16,9/16)
          + 207/320*phi1(9/16,9/16)*al
          + 39/64*phi1(3/4,3/4)
          - 63/64*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed7*(
          + 3/4
          - 3/4*al
          - 99/80*ln(4/3)
          - 21/80*ln(4/3)*al
          + 87/320*phi1(9/16,9/16)
          - 207/320*phi1(9/16,9/16)*al
          - 39/64*phi1(3/4,3/4)
          + 63/64*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed5*(
          - 3/16*ln(4/3)
          - 9/16*ln(4/3)*al
          + 93/128*phi1(9/16,9/16)
          - 57/128*phi1(9/16,9/16)*al
          - 63/64*phi1(3/4,3/4)
          + 51/64*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed4*(
          + 3/16*ln(4/3)
          + 9/16*ln(4/3)*al
          - 93/128*phi1(9/16,9/16)
          + 57/128*phi1(9/16,9/16)*al
          + 63/64*phi1(3/4,3/4)
          - 51/64*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed2*(
          - 3/16*ln(4/3)
          - 9/16*ln(4/3)*al
          + 93/128*phi1(9/16,9/16)
          - 57/128*phi1(9/16,9/16)*al
          - 63/64*phi1(3/4,3/4)
          + 51/64*phi1(3/4,3/4)*al
          )

       + d_(i,j)*a*projaaqqqed1*(
          + 3/16*ln(4/3)
          + 9/16*ln(4/3)*al
          - 93/128*phi1(9/16,9/16)
          + 57/128*phi1(9/16,9/16)*al
          + 63/64*phi1(3/4,3/4)
          - 51/64*phi1(3/4,3/4)*al
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Quartic electron 4-point function

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

sumgraphqqqqqed :=

     + a*projqqqqqed1 
       *( + 9/160
          - 9/80*al
          + 9/160*al^2
          + 54/25*ln(4/3)
          - 81/800*ln(4/3)*al
          - 297/800*ln(4/3)*al^2
          - 3717/25600*phi1(9/16,9/16)
          - 2133/12800*phi1(9/16,9/16)*al
          - 1017/25600*phi1(9/16,9/16)*al^2
          - 27/128*phi1(3/4,3/4)
          + 9/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed2
       *( + 9/4*ln(4/3)
          - 9/5*ln(4/3)*al
          - 9/20*ln(4/3)*al^2
          + 27/128*phi1(9/16,9/16)
          + 27/320*phi1(9/16,9/16)*al
          - 9/640*phi1(9/16,9/16)*al^2
          )

     + a*projqqqqqed3
       *( + 9/160
          - 9/80*al
          + 9/160*al^2
          + 441/100*ln(4/3)
          - 1521/800*ln(4/3)*al
          - 657/800*ln(4/3)*al^2
          + 1683/25600*phi1(9/16,9/16)
          - 1053/12800*phi1(9/16,9/16)*al
          - 1377/25600*phi1(9/16,9/16)*al^2
          - 27/128*phi1(3/4,3/4)
          + 9/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed4
       *( - 27/160
          + 27/80*al
          - 27/160*al^2
          - 27/400*ln(4/3)
          + 243/800*ln(4/3)*al
          - 189/800*ln(4/3)*al^2
          - 3969/25600*phi1(9/16,9/16)
          + 999/12800*phi1(9/16,9/16)*al
          + 1971/25600*phi1(9/16,9/16)*al^2
          + 27/128*phi1(3/4,3/4)
          - 27/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed5
       *( + 9/160
          - 9/80*al
          + 9/160*al^2
          - 9/100*ln(4/3)
          + 1359/800*ln(4/3)*al
          + 63/800*ln(4/3)*al^2
          - 9117/25600*phi1(9/16,9/16)
          - 3213/12800*phi1(9/16,9/16)*al
          - 657/25600*phi1(9/16,9/16)*al^2
          - 27/128*phi1(3/4,3/4)
          + 9/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed6
       *( - 9/160
          + 9/80*al
          - 9/160*al^2
          + 9/100*ln(4/3)
          - 1359/800*ln(4/3)*al
          - 63/800*ln(4/3)*al^2
          + 9117/25600*phi1(9/16,9/16)
          + 3213/12800*phi1(9/16,9/16)*al
          + 657/25600*phi1(9/16,9/16)*al^2
          + 27/128*phi1(3/4,3/4)
          - 9/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed7
       *( - 27/80
          + 27/40*al
          - 27/80*al^2
          - 27/200*ln(4/3)
          + 243/400*ln(4/3)*al
          - 189/400*ln(4/3)*al^2
          - 3969/12800*phi1(9/16,9/16)
          + 999/6400*phi1(9/16,9/16)*al
          + 1971/12800*phi1(9/16,9/16)*al^2
          + 27/64*phi1(3/4,3/4)
          - 27/64*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed8
       *( + 9/160
          - 9/80*al
          + 9/160*al^2
          + 441/100*ln(4/3)
          - 1521/800*ln(4/3)*al
          - 657/800*ln(4/3)*al^2
          + 1683/25600*phi1(9/16,9/16)
          - 1053/12800*phi1(9/16,9/16)*al
          - 1377/25600*phi1(9/16,9/16)*al^2
          - 27/128*phi1(3/4,3/4)
          + 9/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed9
       *( - 9/160
          + 9/80*al
          - 9/160*al^2
          - 441/100*ln(4/3)
          + 1521/800*ln(4/3)*al
          + 657/800*ln(4/3)*al^2
          - 1683/25600*phi1(9/16,9/16)
          + 1053/12800*phi1(9/16,9/16)*al
          + 1377/25600*phi1(9/16,9/16)*al^2
          + 27/128*phi1(3/4,3/4)
          - 9/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed10
       *( - 9/4*ln(4/3)
          + 9/5*ln(4/3)*al
          + 9/20*ln(4/3)*al^2
          - 27/128*phi1(9/16,9/16)
          - 27/320*phi1(9/16,9/16)*al
          + 9/640*phi1(9/16,9/16)*al^2
          )

     + a*projqqqqqed11
       *( + 9/160
          - 9/80*al
          + 9/160*al^2
          - 9/100*ln(4/3)
          + 1359/800*ln(4/3)*al
          + 63/800*ln(4/3)*al^2
          - 9117/25600*phi1(9/16,9/16)
          - 3213/12800*phi1(9/16,9/16)*al
          - 657/25600*phi1(9/16,9/16)*al^2
          - 27/128*phi1(3/4,3/4)
          + 9/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed12
       *( - 27/160
          + 27/80*al
          - 27/160*al^2
          - 27/400*ln(4/3)
          + 243/800*ln(4/3)*al
          - 189/800*ln(4/3)*al^2
          - 3969/25600*phi1(9/16,9/16)
          + 999/12800*phi1(9/16,9/16)*al
          + 1971/25600*phi1(9/16,9/16)*al^2
          + 27/128*phi1(3/4,3/4)
          - 27/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed13
       *( - 9/160
          + 9/80*al
          - 9/160*al^2
          - 54/25*ln(4/3)
          + 81/800*ln(4/3)*al
          + 297/800*ln(4/3)*al^2
          + 3717/25600*phi1(9/16,9/16)
          + 2133/12800*phi1(9/16,9/16)*al
          + 1017/25600*phi1(9/16,9/16)*al^2
          + 27/128*phi1(3/4,3/4)
          - 9/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed14
       *( - 9/160
          + 9/80*al
          - 9/160*al^2
          - 441/100*ln(4/3)
          + 1521/800*ln(4/3)*al
          + 657/800*ln(4/3)*al^2
          - 1683/25600*phi1(9/16,9/16)
          + 1053/12800*phi1(9/16,9/16)*al
          + 1377/25600*phi1(9/16,9/16)*al^2
          + 27/128*phi1(3/4,3/4)
          - 9/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed15
       *( - 27/160
          + 27/80*al
          - 27/160*al^2
          - 27/400*ln(4/3)
          + 243/800*ln(4/3)*al
          - 189/800*ln(4/3)*al^2
          - 3969/25600*phi1(9/16,9/16)
          + 999/12800*phi1(9/16,9/16)*al
          + 1971/25600*phi1(9/16,9/16)*al^2
          + 27/128*phi1(3/4,3/4)
          - 27/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed16
       *( + 9/160
          - 9/80*al
          + 9/160*al^2
          + 54/25*ln(4/3)
          - 81/800*ln(4/3)*al
          - 297/800*ln(4/3)*al^2
          - 3717/25600*phi1(9/16,9/16)
          - 2133/12800*phi1(9/16,9/16)*al
          - 1017/25600*phi1(9/16,9/16)*al^2
          - 27/128*phi1(3/4,3/4)
          + 9/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed17
       *( + 9/4*ln(4/3)
          - 9/5*ln(4/3)*al
          - 9/20*ln(4/3)*al^2
          + 27/128*phi1(9/16,9/16)
          + 27/320*phi1(9/16,9/16)*al
          - 9/640*phi1(9/16,9/16)*al^2
          )

     + a*projqqqqqed18
       *( - 27/160
          + 27/80*al
          - 27/160*al^2
          - 27/400*ln(4/3)
          + 243/800*ln(4/3)*al
          - 189/800*ln(4/3)*al^2
          - 3969/25600*phi1(9/16,9/16)
          + 999/12800*phi1(9/16,9/16)*al
          + 1971/25600*phi1(9/16,9/16)*al^2
          + 27/128*phi1(3/4,3/4)
          - 27/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed19
       *( - 9/4*ln(4/3)
          + 9/5*ln(4/3)*al
          + 9/20*ln(4/3)*al^2
          - 27/128*phi1(9/16,9/16)
          - 27/320*phi1(9/16,9/16)*al
          + 9/640*phi1(9/16,9/16)*al^2
          )

     + a*projqqqqqed20
       *( + 27/160
          - 27/80*al
          + 27/160*al^2
          + 27/400*ln(4/3)
          - 243/800*ln(4/3)*al
          + 189/800*ln(4/3)*al^2
          + 3969/25600*phi1(9/16,9/16)
          - 999/12800*phi1(9/16,9/16)*al
          - 1971/25600*phi1(9/16,9/16)*al^2
          - 27/128*phi1(3/4,3/4)
          + 27/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed21
       *( - 9/160
          + 9/80*al
          - 9/160*al^2
          + 9/100*ln(4/3)
          - 1359/800*ln(4/3)*al
          - 63/800*ln(4/3)*al^2
          + 9117/25600*phi1(9/16,9/16)
          + 3213/12800*phi1(9/16,9/16)*al
          + 657/25600*phi1(9/16,9/16)*al^2
          + 27/128*phi1(3/4,3/4)
          - 9/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed22
       *( + 27/160
          - 27/80*al
          + 27/160*al^2
          + 27/400*ln(4/3)
          - 243/800*ln(4/3)*al
          + 189/800*ln(4/3)*al^2
          + 3969/25600*phi1(9/16,9/16)
          - 999/12800*phi1(9/16,9/16)*al
          - 1971/25600*phi1(9/16,9/16)*al^2
          - 27/128*phi1(3/4,3/4)
          + 27/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed23
       *( - 27/80
          + 27/40*al
          - 27/80*al^2
          - 27/200*ln(4/3)
          + 243/400*ln(4/3)*al
          - 189/400*ln(4/3)*al^2
          - 3969/12800*phi1(9/16,9/16)
          + 999/6400*phi1(9/16,9/16)*al
          + 1971/12800*phi1(9/16,9/16)*al^2
          + 27/64*phi1(3/4,3/4)
          - 27/64*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed24
       *( - 9/160
          + 9/80*al
          - 9/160*al^2
          - 54/25*ln(4/3)
          + 81/800*ln(4/3)*al
          + 297/800*ln(4/3)*al^2
          + 3717/25600*phi1(9/16,9/16)
          + 2133/12800*phi1(9/16,9/16)*al
          + 1017/25600*phi1(9/16,9/16)*al^2
          + 27/128*phi1(3/4,3/4)
          - 9/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed25
       *( - 27/160
          + 27/80*al
          - 27/160*al^2
          - 27/400*ln(4/3)
          + 243/800*ln(4/3)*al
          - 189/800*ln(4/3)*al^2
          - 3969/25600*phi1(9/16,9/16)
          + 999/12800*phi1(9/16,9/16)*al
          + 1971/25600*phi1(9/16,9/16)*al^2
          + 27/128*phi1(3/4,3/4)
          - 27/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed26
       *( - 27/160
          + 27/80*al
          - 27/160*al^2
          - 27/400*ln(4/3)
          + 243/800*ln(4/3)*al
          - 189/800*ln(4/3)*al^2
          - 3969/25600*phi1(9/16,9/16)
          + 999/12800*phi1(9/16,9/16)*al
          + 1971/25600*phi1(9/16,9/16)*al^2
          + 27/128*phi1(3/4,3/4)
          - 27/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed27
       *( - 9/10*ln(4/3)
          + 9/10*ln(4/3)*al
          - 9/320*phi1(9/16,9/16)
          + 9/320*phi1(9/16,9/16)*al
          )

     + a*projqqqqqed28
       *( - 9/10*ln(4/3)
          + 9/10*ln(4/3)*al
          - 9/320*phi1(9/16,9/16)
          + 9/320*phi1(9/16,9/16)*al
          )

     + a*projqqqqqed29
       *( - 9/10*ln(4/3)
          + 9/10*ln(4/3)*al
          - 9/320*phi1(9/16,9/16)
          + 9/320*phi1(9/16,9/16)*al
          )

     + a*projqqqqqed30
       *( - 9/10*ln(4/3)
          + 9/10*ln(4/3)*al
          - 9/320*phi1(9/16,9/16)
          + 9/320*phi1(9/16,9/16)*al
          )

     + a*projqqqqqed31
       *( - 9/10*ln(4/3)
          + 9/10*ln(4/3)*al
          - 9/320*phi1(9/16,9/16)
          + 9/320*phi1(9/16,9/16)*al
          )

     + a*projqqqqqed32
       *( - 9/10*ln(4/3)
          + 9/10*ln(4/3)*al
          - 9/320*phi1(9/16,9/16)
          + 9/320*phi1(9/16,9/16)*al
          )

     + a*projqqqqqed33
       *( + 81/80
          - 81/40*al
          + 81/80*al^2
          + 567/400*ln(4/3)
          - 567/200*ln(4/3)*al
          + 567/400*ln(4/3)*al^2
          - 5913/12800*phi1(9/16,9/16)
          + 5913/6400*phi1(9/16,9/16)*al
          - 5913/12800*phi1(9/16,9/16)*al^2
          )

     + a*projqqqqqed34
       *( - 81/80
          + 81/40*al
          - 81/80*al^2
          - 567/400*ln(4/3)
          + 567/200*ln(4/3)*al
          - 567/400*ln(4/3)*al^2
          + 5913/12800*phi1(9/16,9/16)
          - 5913/6400*phi1(9/16,9/16)*al
          + 5913/12800*phi1(9/16,9/16)*al^2
          )

     + a*projqqqqqed35
       *( + 27/80*ln(4/3)
          - 27/80*ln(4/3)*al
          - 297/640*phi1(9/16,9/16)
          + 297/640*phi1(9/16,9/16)*al
          + 27/64*phi1(3/4,3/4)
          - 27/64*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed36
       *( + 27/320*ln(4/3)
          - 27/320*ln(4/3)*al
          - 297/2560*phi1(9/16,9/16)
          + 297/2560*phi1(9/16,9/16)*al
          + 27/256*phi1(3/4,3/4)
          - 27/256*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed37
       *( - 27/320*ln(4/3)
          + 27/320*ln(4/3)*al
          + 297/2560*phi1(9/16,9/16)
          - 297/2560*phi1(9/16,9/16)*al
          - 27/256*phi1(3/4,3/4)
          + 27/256*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed38
       *( - 27/80*ln(4/3)
          + 27/80*ln(4/3)*al
          + 297/640*phi1(9/16,9/16)
          - 297/640*phi1(9/16,9/16)*al
          - 27/64*phi1(3/4,3/4)
          + 27/64*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed39
       *( - 27/160*ln(4/3)
          + 27/160*ln(4/3)*al
          + 297/1280*phi1(9/16,9/16)
          - 297/1280*phi1(9/16,9/16)*al
          - 27/128*phi1(3/4,3/4)
          + 27/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed40
       *( + 27/320*ln(4/3)
          - 27/320*ln(4/3)*al
          - 297/2560*phi1(9/16,9/16)
          + 297/2560*phi1(9/16,9/16)*al
          + 27/256*phi1(3/4,3/4)
          - 27/256*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed41
       *( - 27/160*ln(4/3)
          + 27/160*ln(4/3)*al
          + 297/1280*phi1(9/16,9/16)
          - 297/1280*phi1(9/16,9/16)*al
          - 27/128*phi1(3/4,3/4)
          + 27/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed42
       *( + 27/320*ln(4/3)
          - 27/320*ln(4/3)*al
          - 297/2560*phi1(9/16,9/16)
          + 297/2560*phi1(9/16,9/16)*al
          + 27/256*phi1(3/4,3/4)
          - 27/256*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed43
       *( + 27/320*ln(4/3)
          - 27/320*ln(4/3)*al
          - 297/2560*phi1(9/16,9/16)
          + 297/2560*phi1(9/16,9/16)*al
          + 27/256*phi1(3/4,3/4)
          - 27/256*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed44
       *( - 27/320*ln(4/3)
          + 27/320*ln(4/3)*al
          + 297/2560*phi1(9/16,9/16)
          - 297/2560*phi1(9/16,9/16)*al
          - 27/256*phi1(3/4,3/4)
          + 27/256*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed45
       *( + 27/80*ln(4/3)
          - 27/80*ln(4/3)*al
          - 297/640*phi1(9/16,9/16)
          + 297/640*phi1(9/16,9/16)*al
          + 27/64*phi1(3/4,3/4)
          - 27/64*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed46
       *( + 27/160*ln(4/3)
          - 27/160*ln(4/3)*al
          - 297/1280*phi1(9/16,9/16)
          + 297/1280*phi1(9/16,9/16)*al
          + 27/128*phi1(3/4,3/4)
          - 27/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed47
       *( - 27/80*ln(4/3)
          + 27/80*ln(4/3)*al
          + 297/640*phi1(9/16,9/16)
          - 297/640*phi1(9/16,9/16)*al
          - 27/64*phi1(3/4,3/4)
          + 27/64*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed48
       *( - 27/320*ln(4/3)
          + 27/320*ln(4/3)*al
          + 297/2560*phi1(9/16,9/16)
          - 297/2560*phi1(9/16,9/16)*al
          - 27/256*phi1(3/4,3/4)
          + 27/256*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed49
       *( - 27/320*ln(4/3)
          + 27/320*ln(4/3)*al
          + 297/2560*phi1(9/16,9/16)
          - 297/2560*phi1(9/16,9/16)*al
          - 27/256*phi1(3/4,3/4)
          + 27/256*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed50
       *( + 27/160*ln(4/3)
          - 27/160*ln(4/3)*al
          - 297/1280*phi1(9/16,9/16)
          + 297/1280*phi1(9/16,9/16)*al
          + 27/128*phi1(3/4,3/4)
          - 27/128*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed51
       *( + 9/32*ln(4/3)
          + 135/256*phi1(9/16,9/16)
          + 9/128*phi1(9/16,9/16)*al
          - 99/128*phi1(3/4,3/4)
          )

     + a*projqqqqqed52
       *( + 9/16*ln(4/3)
          + 9/32*phi1(9/16,9/16)
          + 9/128*phi1(9/16,9/16)*al
          - 27/64*phi1(3/4,3/4)
          )

     + a*projqqqqqed53
       *( - 9/32*ln(4/3)
          + 63/256*phi1(9/16,9/16)
          - 45/128*phi1(3/4,3/4)
          )

     + a*projqqqqqed54
       *( + 9/16*ln(4/3)
          - 63/128*phi1(9/16,9/16)
          + 45/64*phi1(3/4,3/4)
          )

     + a*projqqqqqed55
       *( + 9/32*ln(4/3)
          - 63/256*phi1(9/16,9/16)
          + 45/128*phi1(3/4,3/4)
          )

     + a*projqqqqqed56
       *( + 9/32*ln(4/3)
          - 63/256*phi1(9/16,9/16)
          + 45/128*phi1(3/4,3/4)
          )

     + a*projqqqqqed57
       *( + 9/32*ln(4/3)
          - 63/256*phi1(9/16,9/16)
          + 45/128*phi1(3/4,3/4)
          )

     + a*projqqqqqed58
       *( + 9/32*ln(4/3)
          - 63/256*phi1(9/16,9/16)
          + 45/128*phi1(3/4,3/4)
          )

     + a*projqqqqqed59
       *( + 9/16*ln(4/3)
          + 9/32*phi1(9/16,9/16)
          + 9/128*phi1(9/16,9/16)*al
          - 27/64*phi1(3/4,3/4)
          )

     + a*projqqqqqed60
       *( - 9/32*ln(4/3)
          + 63/256*phi1(9/16,9/16)
          - 45/128*phi1(3/4,3/4)
          )

     + a*projqqqqqed61
       *( + 27/80*ln(4/3)
          - 27/80*ln(4/3)*al
          - 297/640*phi1(9/16,9/16)
          + 297/640*phi1(9/16,9/16)*al
          + 27/64*phi1(3/4,3/4)
          - 27/64*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed62
       *( - 27/80*ln(4/3)
          + 27/80*ln(4/3)*al
          + 297/640*phi1(9/16,9/16)
          - 297/640*phi1(9/16,9/16)*al
          - 27/64*phi1(3/4,3/4)
          + 27/64*phi1(3/4,3/4)*al
          )

     + a*projqqqqqed63
       *( + 9/32*ln(4/3)
          + 135/256*phi1(9/16,9/16)
          + 9/128*phi1(9/16,9/16)*al
          - 99/128*phi1(3/4,3/4)
          )

     + a*projqqqqqed64
       *( - 9/32*ln(4/3)
          + 63/256*phi1(9/16,9/16)
          - 45/128*phi1(3/4,3/4)
          )

     + a*projqqqqqed65
       *( - 9/32*ln(4/3)
          - 135/256*phi1(9/16,9/16)
          - 9/128*phi1(9/16,9/16)*al
          + 99/128*phi1(3/4,3/4)
          )

     + a*projqqqqqed66
       *( - 9/16*ln(4/3)
          - 9/32*phi1(9/16,9/16)
          - 9/128*phi1(9/16,9/16)*al
          + 27/64*phi1(3/4,3/4)
          )

     + a*projqqqqqed67
       *( - 9/16*ln(4/3)
          - 9/32*phi1(9/16,9/16)
          - 9/128*phi1(9/16,9/16)*al
          + 27/64*phi1(3/4,3/4)
          )

     + a*projqqqqqed68
       *( - 9/32*ln(4/3)
          + 63/256*phi1(9/16,9/16)
          - 45/128*phi1(3/4,3/4)
          )

     + a*projqqqqqed69
       *( - 9/16*ln(4/3)
          + 63/128*phi1(9/16,9/16)
          - 45/64*phi1(3/4,3/4)
          )

     + a*projqqqqqed70
       *( - 9/32*ln(4/3)
          - 135/256*phi1(9/16,9/16)
          - 9/128*phi1(9/16,9/16)*al
          + 99/128*phi1(3/4,3/4)
          )

     + a*projqqqqqed71
       *( + 15/32*phi1(9/16,9/16)
          - 3/4*phi1(3/4,3/4)
          )

     + a*projqqqqqed72
       *( - 15/32*phi1(9/16,9/16)
          + 3/4*phi1(3/4,3/4)
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                     Gluon-quark tensor basis elements

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


projaaqq01 = + g(m1,beta,alpha)*p(m2); 

projaaqq02 = + g(m1,beta,alpha)*q(m2); 

projaaqq03 = + g(m1,beta,alpha)*r(m2); 


projaaqq04 = + g(m2,beta,alpha)*p(m1); 

projaaqq05 = + g(m2,beta,alpha)*q(m1); 

projaaqq06 = + g(m2,beta,alpha)*r(m1); 


projaaqq07 = + g(p,beta,alpha)*d_(m1,m2);

projaaqq08 = + g(q,beta,alpha)*d_(m1,m2);

projaaqq09 = + g(r,beta,alpha)*d_(m1,m2);


projaaqq10 = + g(p,beta,alpha)*p(m1)*p(m2)/mu^2;

projaaqq11 = + g(p,beta,alpha)*p(m1)*q(m2)/mu^2;

projaaqq12 = + g(p,beta,alpha)*p(m1)*r(m2)/mu^2;

projaaqq13 = + g(p,beta,alpha)*q(m1)*p(m2)/mu^2;

projaaqq14 = + g(p,beta,alpha)*q(m1)*q(m2)/mu^2;

projaaqq15 = + g(p,beta,alpha)*q(m1)*r(m2)/mu^2;

projaaqq16 = + g(p,beta,alpha)*r(m1)*p(m2)/mu^2;

projaaqq17 = + g(p,beta,alpha)*r(m1)*q(m2)/mu^2;

projaaqq18 = + g(p,beta,alpha)*r(m1)*r(m2)/mu^2;


projaaqq19 = + g(q,beta,alpha)*p(m1)*p(m2)/mu^2;

projaaqq20 = + g(q,beta,alpha)*p(m1)*q(m2)/mu^2;

projaaqq21 = + g(q,beta,alpha)*p(m1)*r(m2)/mu^2;

projaaqq22 = + g(q,beta,alpha)*q(m1)*p(m2)/mu^2;

projaaqq23 = + g(q,beta,alpha)*q(m1)*q(m2)/mu^2;

projaaqq24 = + g(q,beta,alpha)*q(m1)*r(m2)/mu^2;

projaaqq25 = + g(q,beta,alpha)*r(m1)*p(m2)/mu^2;

projaaqq26 = + g(q,beta,alpha)*r(m1)*q(m2)/mu^2;

projaaqq27 = + g(q,beta,alpha)*r(m1)*r(m2)/mu^2;


projaaqq28 = + g(r,beta,alpha)*p(m1)*p(m2)/mu^2;

projaaqq29 = + g(r,beta,alpha)*p(m1)*q(m2)/mu^2;

projaaqq30 = + g(r,beta,alpha)*p(m1)*r(m2)/mu^2;

projaaqq31 = + g(r,beta,alpha)*q(m1)*p(m2)/mu^2;

projaaqq32 = + g(r,beta,alpha)*q(m1)*q(m2)/mu^2;

projaaqq33 = + g(r,beta,alpha)*q(m1)*r(m2)/mu^2;

projaaqq34 = + g(r,beta,alpha)*r(m1)*p(m2)/mu^2;

projaaqq35 = + g(r,beta,alpha)*r(m1)*q(m2)/mu^2;

projaaqq36 = + g(r,beta,alpha)*r(m1)*r(m2)/mu^2;


projaaqq37 = + g3(m1,m2,p,beta,alpha); 

projaaqq38 = + g3(m1,m2,q,beta,alpha); 

projaaqq39 = + g3(m1,m2,r,beta,alpha); 


projaaqq40 = + g3(m1,p,q,beta,alpha)*p(m2)/mu^2;

projaaqq41 = + g3(m1,p,q,beta,alpha)*q(m2)/mu^2;

projaaqq42 = + g3(m1,p,q,beta,alpha)*r(m2)/mu^2;


projaaqq43 = + g3(m1,q,r,beta,alpha)*p(m2)/mu^2;

projaaqq44 = + g3(m1,q,r,beta,alpha)*q(m2)/mu^2;

projaaqq45 = + g3(m1,q,r,beta,alpha)*r(m2)/mu^2;


projaaqq46 = + g3(m1,r,p,beta,alpha)*p(m2)/mu^2;

projaaqq47 = + g3(m1,r,p,beta,alpha)*q(m2)/mu^2;

projaaqq48 = + g3(m1,r,p,beta,alpha)*r(m2)/mu^2;


projaaqq49 = + g3(m2,p,q,beta,alpha)*p(m1)/mu^2;

projaaqq50 = + g3(m2,p,q,beta,alpha)*q(m1)/mu^2;

projaaqq51 = + g3(m2,p,q,beta,alpha)*r(m1)/mu^2;


projaaqq52 = + g3(m2,q,r,beta,alpha)*p(m1)/mu^2;

projaaqq53 = + g3(m2,q,r,beta,alpha)*q(m1)/mu^2;

projaaqq54 = + g3(m2,q,r,beta,alpha)*r(m1)/mu^2;


projaaqq55 = + g3(m2,r,p,beta,alpha)*p(m1)/mu^2;

projaaqq56 = + g3(m2,r,p,beta,alpha)*q(m1)/mu^2;

projaaqq57 = + g3(m2,r,p,beta,alpha)*r(m1)/mu^2;


projaaqq58 = + g3(p,q,r,beta,alpha)*d_(m1,m2)/mu^2;


projaaqq59 = + g3(p,q,r,beta,alpha)*p(m1)*p(m2)/mu^4;

projaaqq60 = + g3(p,q,r,beta,alpha)*p(m1)*q(m2)/mu^4;

projaaqq61 = + g3(p,q,r,beta,alpha)*p(m1)*r(m2)/mu^4;

projaaqq62 = + g3(p,q,r,beta,alpha)*q(m1)*p(m2)/mu^4;

projaaqq63 = + g3(p,q,r,beta,alpha)*q(m1)*q(m2)/mu^4;

projaaqq64 = + g3(p,q,r,beta,alpha)*q(m1)*r(m2)/mu^4;

projaaqq65 = + g3(p,q,r,beta,alpha)*r(m1)*p(m2)/mu^4;

projaaqq66 = + g3(p,q,r,beta,alpha)*r(m1)*q(m2)/mu^4;

projaaqq67 = + g3(p,q,r,beta,alpha)*r(m1)*r(m2)/mu^4; 


projaaqq68 = + g5(m1,m2,p,q,r,beta,alpha)/mu^2;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                     Gluon ghost tensor basis elements

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

projaacc01 = + d_(m3,m4);

projaacc02 = + p(m3)*p(m4)/mu^2;

projaacc03 = + p(m3)*q(m4)/mu^2;

projaacc04 = + p(m3)*r(m4)/mu^2;

projaacc05 = + q(m3)*p(m4)/mu^2;

projaacc06 = + q(m3)*q(m4)/mu^2;

projaacc07 = + q(m3)*r(m4)/mu^2;

projaacc08 = + r(m3)*p(m4)/mu^2;

projaacc09 = + r(m3)*q(m4)/mu^2;

projaacc10 = + r(m3)*r(m4)/mu^2;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                     Ghost-quark tensor basis elements

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

projccqq1 = + g(p,beta,alpha);

projccqq2 = + g(q,beta,alpha);

projccqq3 = + g(r,beta,alpha);

projccqq4 = + g3(p,q,r,beta,alpha/mu^2;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                     Quartic quark tensor basis elements

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


projqqqq1 = + g1(p,alpha,beta)*g1(p,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq2 = + g1(p,alpha,beta)*g1(p,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq3 = + g1(p,alpha,beta)*g1(q,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq4 = + g1(p,alpha,beta)*g1(q,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq5 = + g1(p,alpha,beta)*g1(r,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq6 = + g1(p,alpha,beta)*g1(r,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq7 = + g1(p,alpha,beta)*g3(p,q,r,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq8 = + g1(p,alpha,beta)*g3(p,q,r,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq9 = + g1(p,alpha,gamma)*g1(p,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq10 = + g1(p,alpha,gamma)*g1(p,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq11 = + g1(p,alpha,gamma)*g1(q,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq12 = + g1(p,alpha,gamma)*g1(q,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq13 = + g1(p,alpha,gamma)*g1(r,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq14 = + g1(p,alpha,gamma)*g1(r,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq15 = + g1(p,alpha,gamma)*g3(p,q,r,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq16 = + g1(p,alpha,gamma)*g3(p,q,r,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq17 = + g1(p,delta,beta)*g1(q,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq18 = + g1(p,delta,beta)*g1(q,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq19 = + g1(p,delta,beta)*g1(r,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq20 = + g1(p,delta,beta)*g1(r,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq21 = + g1(p,delta,beta)*g3(p,q,r,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq22 = + g1(p,delta,beta)*g3(p,q,r,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq23 = + g1(p,delta,gamma)*g1(q,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq24 = + g1(p,delta,gamma)*g1(q,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq25 = + g1(p,delta,gamma)*g1(r,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq26 = + g1(p,delta,gamma)*g1(r,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq27 = + g1(p,delta,gamma)*g3(p,q,r,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq28 = + g1(p,delta,gamma)*g3(p,q,r,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq29 = + g1(q,alpha,beta)*g1(q,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq30 = + g1(q,alpha,beta)*g1(q,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq31 = + g1(q,alpha,beta)*g1(r,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq32 = + g1(q,alpha,beta)*g1(r,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq33 = + g1(q,alpha,beta)*g3(p,q,r,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq34 = + g1(q,alpha,beta)*g3(p,q,r,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq35 = + g1(q,alpha,gamma)*g1(q,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq36 = + g1(q,alpha,gamma)*g1(q,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq37 = + g1(q,alpha,gamma)*g1(r,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq38 = + g1(q,alpha,gamma)*g1(r,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq39 = + g1(q,alpha,gamma)*g3(p,q,r,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq40 = + g1(q,alpha,gamma)*g3(p,q,r,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq41 = + g1(q,delta,beta)*g1(r,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq42 = + g1(q,delta,beta)*g1(r,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq43 = + g1(q,delta,beta)*g3(p,q,r,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq44 = + g1(q,delta,beta)*g3(p,q,r,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq45 = + g1(q,delta,gamma)*g1(r,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq46 = + g1(q,delta,gamma)*g1(r,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq47 = + g1(q,delta,gamma)*g3(p,q,r,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq48 = + g1(q,delta,gamma)*g3(p,q,r,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq49 = + g1(r,alpha,beta)*g1(r,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq50 = + g1(r,alpha,beta)*g1(r,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq51 = + g1(r,alpha,beta)*g3(p,q,r,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq52 = + g1(r,alpha,beta)*g3(p,q,r,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq53 = + g1(r,alpha,gamma)*g1(r,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq54 = + g1(r,alpha,gamma)*g1(r,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq55 = + g1(r,alpha,gamma)*g3(p,q,r,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq56 = + g1(r,alpha,gamma)*g3(p,q,r,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq57 = + g1(r,delta,beta)*g3(p,q,r,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq58 = + g1(r,delta,beta)*g3(p,q,r,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq59 = + g1(r,delta,gamma)*g3(p,q,r,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq60 = + g1(r,delta,gamma)*g3(p,q,r,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq61 = + g1(m1,alpha,beta)*g1(m1,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^2;

projqqqq62 = + g1(m1,alpha,beta)*g1(m1,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^2;

projqqqq63 = + g1(m1,alpha,beta)*g3(p,q,m1,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq64 = + g1(m1,alpha,beta)*g3(p,q,m1,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq65 = + g1(m1,alpha,beta)*g3(p,r,m1,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq66 = + g1(m1,alpha,beta)*g3(p,r,m1,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq67 = + g1(m1,alpha,beta)*g3(q,r,m1,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq68 = + g1(m1,alpha,beta)*g3(q,r,m1,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq69 = + g1(m1,alpha,gamma)*g1(m1,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^2;

projqqqq70 = + g1(m1,alpha,gamma)*g1(m1,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^2;

projqqqq71 = + g1(m1,alpha,gamma)*g3(p,q,m1,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq72 = + g1(m1,alpha,gamma)*g3(p,q,m1,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq73 = + g1(m1,alpha,gamma)*g3(p,r,m1,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq74 = + g1(m1,alpha,gamma)*g3(p,r,m1,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq75 = + g1(m1,alpha,gamma)*g3(q,r,m1,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq76 = + g1(m1,alpha,gamma)*g3(q,r,m1,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq77 = + g1(m1,delta,beta)*g3(p,q,m1,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq78 = + g1(m1,delta,beta)*g3(p,q,m1,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq79 = + g1(m1,delta,beta)*g3(p,r,m1,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq80 = + g1(m1,delta,beta)*g3(p,r,m1,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq81 = + g1(m1,delta,beta)*g3(q,r,m1,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq82 = + g1(m1,delta,beta)*g3(q,r,m1,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq83 = + g1(m1,delta,gamma)*g3(p,q,m1,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq84 = + g1(m1,delta,gamma)*g3(p,q,m1,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq85 = + g1(m1,delta,gamma)*g3(p,r,m1,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq86 = + g1(m1,delta,gamma)*g3(p,r,m1,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq87 = + g1(m1,delta,gamma)*g3(q,r,m1,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq88 = + g1(m1,delta,gamma)*g3(q,r,m1,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq89 = + g3(p,q,r,alpha,beta)*g3(p,q,r,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)*mu^-8;

projqqqq90 = + g3(p,q,r,alpha,beta)*g3(p,q,r,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)*mu^-8;

projqqqq91 = + g3(p,q,r,alpha,gamma)*g3(p,q,r,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)*mu^-8;

projqqqq92 = + g3(p,q,r,alpha,gamma)*g3(p,q,r,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)*mu^-8;

projqqqq93 = + g3(p,q,m3,alpha,beta)*g3(p,q,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq94 = + g3(p,q,m3,alpha,beta)*g3(p,q,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq95 = + g3(p,q,m3,alpha,beta)*g3(p,r,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq96 = + g3(p,q,m3,alpha,beta)*g3(p,r,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq97 = + g3(p,q,m3,alpha,beta)*g3(q,r,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq98 = + g3(p,q,m3,alpha,beta)*g3(q,r,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq99 = + g3(p,q,m3,alpha,gamma)*g3(p,q,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq100 = + g3(p,q,m3,alpha,gamma)*g3(p,q,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq101 = + g3(p,q,m3,alpha,gamma)*g3(p,r,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq102 = + g3(p,q,m3,alpha,gamma)*g3(p,r,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq103 = + g3(p,q,m3,alpha,gamma)*g3(q,r,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq104 = + g3(p,q,m3,alpha,gamma)*g3(q,r,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq105 = + g3(p,q,m3,delta,beta)*g3(p,r,m3,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq106 = + g3(p,q,m3,delta,beta)*g3(p,r,m3,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq107 = + g3(p,q,m3,delta,beta)*g3(q,r,m3,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq108 = + g3(p,q,m3,delta,beta)*g3(q,r,m3,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq109 = + g3(p,q,m3,delta,gamma)*g3(p,r,m3,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq110 = + g3(p,q,m3,delta,gamma)*g3(p,r,m3,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq111 = + g3(p,q,m3,delta,gamma)*g3(q,r,m3,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq112 = + g3(p,q,m3,delta,gamma)*g3(q,r,m3,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq113 = + g3(p,r,m3,alpha,beta)*g3(p,r,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq114 = + g3(p,r,m3,alpha,beta)*g3(p,r,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq115 = + g3(p,r,m3,alpha,beta)*g3(q,r,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq116 = + g3(p,r,m3,alpha,beta)*g3(q,r,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq117 = + g3(p,r,m3,alpha,gamma)*g3(p,r,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq118 = + g3(p,r,m3,alpha,gamma)*g3(p,r,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq119 = + g3(p,r,m3,alpha,gamma)*g3(q,r,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq120 = + g3(p,r,m3,alpha,gamma)*g3(q,r,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq121 = + g3(p,r,m3,delta,beta)*g3(q,r,m3,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq122 = + g3(p,r,m3,delta,beta)*g3(q,r,m3,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq123 = + g3(p,r,m3,delta,gamma)*g3(q,r,m3,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq124 = + g3(p,r,m3,delta,gamma)*g3(q,r,m3,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq125 = + g3(p,m2,m3,alpha,beta)*g3(p,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq126 = + g3(p,m2,m3,alpha,beta)*g3(p,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq127 = + g3(p,m2,m3,alpha,beta)*g3(q,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq128 = + g3(p,m2,m3,alpha,beta)*g3(q,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq129 = + g3(p,m2,m3,alpha,beta)*g3(r,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq130 = + g3(p,m2,m3,alpha,beta)*g3(r,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq131 = + g3(p,m2,m3,alpha,gamma)*g3(p,m2,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq132 = + g3(p,m2,m3,alpha,gamma)*g3(p,m2,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq133 = + g3(p,m2,m3,alpha,gamma)*g3(q,m2,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq134 = + g3(p,m2,m3,alpha,gamma)*g3(q,m2,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq135 = + g3(p,m2,m3,alpha,gamma)*g3(r,m2,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq136 = + g3(p,m2,m3,alpha,gamma)*g3(r,m2,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq137 = + g3(p,m2,m3,delta,beta)*g3(q,m2,m3,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq138 = + g3(p,m2,m3,delta,beta)*g3(q,m2,m3,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq139 = + g3(p,m2,m3,delta,beta)*g3(r,m2,m3,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq140 = + g3(p,m2,m3,delta,beta)*g3(r,m2,m3,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq141 = + g3(p,m2,m3,delta,gamma)*g3(q,m2,m3,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq142 = + g3(p,m2,m3,delta,gamma)*g3(q,m2,m3,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq143 = + g3(p,m2,m3,delta,gamma)*g3(r,m2,m3,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq144 = + g3(p,m2,m3,delta,gamma)*g3(r,m2,m3,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq145 = + g3(q,r,m3,alpha,beta)*g3(q,r,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq146 = + g3(q,r,m3,alpha,beta)*g3(q,r,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq147 = + g3(q,r,m3,alpha,gamma)*g3(q,r,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^6;

projqqqq148 = + g3(q,r,m3,alpha,gamma)*g3(q,r,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^6;

projqqqq149 = + g3(q,m2,m3,alpha,beta)*g3(q,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq150 = + g3(q,m2,m3,alpha,beta)*g3(q,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq151 = + g3(q,m2,m3,alpha,beta)*g3(r,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq152 = + g3(q,m2,m3,alpha,beta)*g3(r,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq153 = + g3(q,m2,m3,alpha,gamma)*g3(q,m2,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq154 = + g3(q,m2,m3,alpha,gamma)*g3(q,m2,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq155 = + g3(q,m2,m3,alpha,gamma)*g3(r,m2,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq156 = + g3(q,m2,m3,alpha,gamma)*g3(r,m2,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq157 = + g3(q,m2,m3,delta,beta)*g3(r,m2,m3,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq158 = + g3(q,m2,m3,delta,beta)*g3(r,m2,m3,alpha,gamma)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq159 = + g3(q,m2,m3,delta,gamma)*g3(r,m2,m3,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq160 = + g3(q,m2,m3,delta,gamma)*g3(r,m2,m3,alpha,beta)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq161 = + g3(r,m2,m3,alpha,beta)*g3(r,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq162 = + g3(r,m2,m3,alpha,beta)*g3(r,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq163 = + g3(r,m2,m3,alpha,gamma)*g3(r,m2,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^4;

projqqqq164 = + g3(r,m2,m3,alpha,gamma)*g3(r,m2,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^4;

projqqqq165 = + g3(m1,m2,m3,alpha,beta)*g3(m1,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,J)*d_(K,L)/mu^2;

projqqqq166 = + g3(m1,m2,m3,alpha,beta)*g3(m1,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)*d_(I,K)*d_(J,L)/mu^2;

projqqqq167 = + g3(m1,m2,m3,alpha,gamma)*g3(m1,m2,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,J)*d_(K,L)/mu^2;

projqqqq168 = + g3(m1,m2,m3,alpha,gamma)*g3(m1,m2,m3,delta,beta)*d_(i,k)*d_(j,l)*d_(I,K)*d_(J,L)/mu^2;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                     Quartic electron tensor basis elements

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


projqqqqqed1 = + g1(p,alpha,beta)*g1(p,delta,gamma)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed2 = + g1(p,alpha,beta)*g1(q,delta,gamma)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed3 = + g1(p,alpha,beta)*g1(r,delta,gamma)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed4 = + g1(p,alpha,beta)*g3(p,q,r,delta,gamma)*d_(i,j)*d_(k,l)/mu^6

projqqqqqed5 = + g1(p,alpha,gamma)*g1(q,delta,beta)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed6 = + g1(p,alpha,gamma)*g1(r,delta,beta)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed7 = + g1(p,alpha,gamma)*g3(p,q,r,delta,beta)*d_(i,k)*d_(j,l)/mu^6

projqqqqqed8 = + g1(p,delta,beta)*g1(q,alpha,gamma)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed9 = + g1(p,delta,beta)*g1(r,alpha,gamma)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed10 = + g1(p,delta,gamma)*g1(q,alpha,beta)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed11 = + g1(p,delta,gamma)*g1(r,alpha,beta)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed12 = + g1(p,delta,gamma)*g3(p,q,r,alpha,beta)*d_(i,j)*d_(k,l)/mu^6

projqqqqqed13 = + g1(q,alpha,beta)*g1(q,delta,gamma)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed14 = + g1(q,alpha,beta)*g1(r,delta,gamma)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed15 = + g1(q,alpha,beta)*g3(p,q,r,delta,gamma)*d_(i,j)*d_(k,l)/mu^6

projqqqqqed16 = + g1(q,alpha,gamma)*g1(q,delta,beta)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed17 = + g1(q,alpha,gamma)*g1(r,delta,beta)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed18 = + g1(q,alpha,gamma)*g3(p,q,r,delta,beta)*d_(i,k)*d_(j,l)/mu^6

projqqqqqed19 = + g1(q,delta,beta)*g1(r,alpha,gamma)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed20 = + g1(q,delta,beta)*g3(p,q,r,alpha,gamma)*d_(i,k)*d_(j,l)/mu^6

projqqqqqed21 = + g1(q,delta,gamma)*g1(r,alpha,beta)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed22 = + g1(q,delta,gamma)*g3(p,q,r,alpha,beta)*d_(i,j)*d_(k,l)/mu^6

projqqqqqed23 = + g1(r,alpha,beta)*g3(p,q,r,delta,gamma)*d_(i,j)*d_(k,l)/mu^6

projqqqqqed24 = + g1(r,alpha,gamma)*g1(r,delta,beta)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed25 = + g1(r,alpha,gamma)*g3(p,q,r,delta,beta)*d_(i,k)*d_(j,l)/mu^6

projqqqqqed26 = + g1(r,delta,beta)*g3(p,q,r,alpha,gamma)*d_(i,k)*d_(j,l)/mu^6

projqqqqqed27 = + g1(m1,alpha,beta)*g3(p,q,m1,delta,gamma)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed28 = + g1(m1,alpha,gamma)*g3(q,r,m1,delta,beta)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed29 = + g1(m1,delta,beta)*g3(p,q,m1,alpha,gamma)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed30 = + g1(m1,delta,beta)*g3(p,r,m1,alpha,gamma)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed31 = + g1(m1,delta,gamma)*g3(p,r,m1,alpha,beta)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed32 = + g1(m1,delta,gamma)*g3(q,r,m1,alpha,beta)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed33 = + g3(p,q,r,alpha,beta)*g3(p,q,r,delta,gamma)*d_(i,j)*d_(k,l)/mu^8;

projqqqqqed34 = + g3(p,q,r,alpha,gamma)*g3(p,q,r,delta,beta)*d_(i,k)*d_(j,l)/mu^8;

projqqqqqed35 = + g3(p,q,m3,alpha,beta)*g3(p,q,m3,delta,gamma)*d_(i,j)*d_(k,l)/mu^6

projqqqqqed36 = + g3(p,q,m3,alpha,beta)*g3(p,r,m3,delta,gamma)*d_(i,j)*d_(k,l)/mu^6

projqqqqqed37 = + g3(p,q,m3,alpha,beta)*g3(q,r,m3,delta,gamma)*d_(i,j)*d_(k,l)/mu^6

projqqqqqed38 = + g3(p,q,m3,alpha,gamma)*g3(p,q,m3,delta,beta)*d_(i,k)*d_(j,l)/mu^6

projqqqqqed39 = + g3(p,q,m3,alpha,gamma)*g3(p,r,m3,delta,beta)*d_(i,k)*d_(j,l)/mu^6

projqqqqqed40 = + g3(p,q,m3,alpha,gamma)*g3(q,r,m3,delta,beta)*d_(i,k)*d_(j,l)/mu^6

projqqqqqed41 = + g3(p,q,m3,delta,beta)*g3(p,r,m3,alpha,gamma)*d_(i,k)*d_(j,l)/mu^6

projqqqqqed42 = + g3(p,q,m3,delta,beta)*g3(q,r,m3,alpha,gamma)*d_(i,k)*d_(j,l)/mu^6

projqqqqqed43 = + g3(p,q,m3,delta,gamma)*g3(p,r,m3,alpha,beta)*d_(i,j)*d_(k,l)/mu^6

projqqqqqed44 = + g3(p,q,m3,delta,gamma)*g3(q,r,m3,alpha,beta)*d_(i,j)*d_(k,l)/mu^6

projqqqqqed45 = + g3(p,r,m3,alpha,beta)*g3(p,r,m3,delta,gamma)*d_(i,j)*d_(k,l)/mu^6

projqqqqqed46 = + g3(p,r,m3,alpha,beta)*g3(q,r,m3,delta,gamma)*d_(i,j)*d_(k,l)/mu^6

projqqqqqed47 = + g3(p,r,m3,alpha,gamma)*g3(p,r,m3,delta,beta)*d_(i,k)*d_(j,l)/mu^6

projqqqqqed48 = + g3(p,r,m3,alpha,gamma)*g3(q,r,m3,delta,beta)*d_(i,k)*d_(j,l)/mu^6

projqqqqqed49 = + g3(p,r,m3,delta,beta)*g3(q,r,m3,alpha,gamma)*d_(i,k)*d_(j,l)/mu^6

projqqqqqed50 = + g3(p,r,m3,delta,gamma)*g3(q,r,m3,alpha,beta)*d_(i,j)*d_(k,l)/mu^6

projqqqqqed51 = + g3(p,m2,m3,alpha,beta)*g3(p,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed52 = + g3(p,m2,m3,alpha,beta)*g3(q,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed53 = + g3(p,m2,m3,alpha,beta)*g3(r,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed54 = + g3(p,m2,m3,alpha,gamma)*g3(p,m2,m3,delta,beta)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed55 = + g3(p,m2,m3,alpha,gamma)*g3(q,m2,m3,delta,beta)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed56 = + g3(p,m2,m3,alpha,gamma)*g3(r,m2,m3,delta,beta)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed57 = + g3(p,m2,m3,delta,beta)*g3(q,m2,m3,alpha,gamma)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed58 = + g3(p,m2,m3,delta,beta)*g3(r,m2,m3,alpha,gamma)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed59 = + g3(p,m2,m3,delta,gamma)*g3(q,m2,m3,alpha,beta)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed60 = + g3(p,m2,m3,delta,gamma)*g3(r,m2,m3,alpha,beta)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed61 = + g3(q,r,m3,alpha,beta)*g3(q,r,m3,delta,gamma)*d_(i,j)*d_(k,l)/mu^6

projqqqqqed62 = + g3(q,r,m3,alpha,gamma)*g3(q,r,m3,delta,beta)*d_(i,k)*d_(j,l)/mu^6

projqqqqqed63 = + g3(q,m2,m3,alpha,beta)*g3(q,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed64 = + g3(q,m2,m3,alpha,beta)*g3(r,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed65 = + g3(q,m2,m3,alpha,gamma)*g3(q,m2,m3,delta,beta)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed66 = + g3(q,m2,m3,alpha,gamma)*g3(r,m2,m3,delta,beta)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed67 = + g3(q,m2,m3,delta,beta)*g3(r,m2,m3,alpha,gamma)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed68 = + g3(q,m2,m3,delta,gamma)*g3(r,m2,m3,alpha,beta)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed69 = + g3(r,m2,m3,alpha,beta)*g3(r,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)/mu^4;

projqqqqqed70 = + g3(r,m2,m3,alpha,gamma)*g3(r,m2,m3,delta,beta)*d_(i,k)*d_(j,l)/mu^4;

projqqqqqed71 = + g3(m1,m2,m3,alpha,beta)*g3(m1,m2,m3,delta,gamma)*d_(i,j)*d_(k,l)/mu^2;

projqqqqqed72 = + g3(m1,m2,m3,alpha,gamma)*g3(m1,m2,m3,delta,beta)*d_(i,k)*d_(j,l)/mu^2;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Ghost-quark projection matrix 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

matccqq(1,1) = ( - 3)/8;

matccqq(1,2) = ( - 3)/16;

matccqq(1,3) = ( - 3)/16;

matccqq(1,4) = 0;

matccqq(2,1) = ( - 3)/16;

matccqq(2,2) = ( - 3)/8;

matccqq(2,3) = ( - 3)/16;

matccqq(2,4) = 0;

matccqq(3,1) = ( - 3)/16;

matccqq(3,2) = ( - 3)/16;

matccqq(3,3) = ( - 3)/8;

matccqq(3,4) = 0;

matccqq(4,1) = 0;

matccqq(4,2) = 0;

matccqq(4,3) = 0;

matccqq(4,4) = 27/64;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Gluon-quark projection matrix

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


mataaqqg1(1,1) = (-3)/(8*(d-3));

mataaqqg1(1,2) = (-3)/(16*(d-3));

mataaqqg1(1,3) = (-3)/(16*(d-3));

mataaqqg1(1,4) = 0;

mataaqqg1(1,5) = 0;

mataaqqg1(1,6) = 0;

mataaqqg1(1,7) = 0;

mataaqqg1(1,8) = 0;

mataaqqg1(1,9) = 0;

mataaqqg1(1,10) = (-9)/(16*(d-3));

mataaqqg1(1,11) = (-9)/(32*(d-3));

mataaqqg1(1,12) = (-9)/(32*(d-3));

mataaqqg1(1,13) = (-9)/(32*(d-3));

mataaqqg1(1,14) = (-9)/(64*(d-3));

mataaqqg1(1,15) = (-9)/(64*(d-3));

mataaqqg1(1,16) = (-9)/(32*(d-3));

mataaqqg1(1,17) = (-9)/(64*(d-3));

mataaqqg1(1,18) = (-9)/(64*(d-3));

mataaqqg1(1,19) = (-9)/(32*(d-3));

mataaqqg1(1,20) = (-9)/(64*(d-3));

mataaqqg1(1,21) = (-9)/(64*(d-3));

mataaqqg1(1,22) = (-9)/(16*(d-3));

mataaqqg1(1,23) = (-9)/(32*(d-3));

mataaqqg1(1,24) = (-9)/(32*(d-3));

mataaqqg1(1,25) = (-9)/(32*(d-3));

mataaqqg1(1,26) = (-9)/(64*(d-3));

mataaqqg1(1,27) = (-9)/(64*(d-3));

mataaqqg1(1,28) = (-9)/(32*(d-3));

mataaqqg1(1,29) = (-9)/(64*(d-3));

mataaqqg1(1,30) = (-9)/(64*(d-3));

mataaqqg1(1,31) = (-9)/(32*(d-3));

mataaqqg1(1,32) = (-9)/(64*(d-3));

mataaqqg1(1,33) = (-9)/(64*(d-3));

mataaqqg1(1,34) = (-9)/(16*(d-3));

mataaqqg1(1,35) = (-9)/(32*(d-3));

mataaqqg1(1,36) = (-9)/(32*(d-3));

mataaqqg1(2,1) = (-3)/(16*(d-3));

mataaqqg1(2,2) = (-3)/(8*(d-3));

mataaqqg1(2,3) = (-3)/(16*(d-3));

mataaqqg1(2,4) = 0;

mataaqqg1(2,5) = 0;

mataaqqg1(2,6) = 0;

mataaqqg1(2,7) = 0;

mataaqqg1(2,8) = 0;

mataaqqg1(2,9) = 0;

mataaqqg1(2,10) = (-9)/(32*(d-3));

mataaqqg1(2,11) = (-9)/(16*(d-3));

mataaqqg1(2,12) = (-9)/(32*(d-3));

mataaqqg1(2,13) = (-9)/(64*(d-3));

mataaqqg1(2,14) = (-9)/(32*(d-3));

mataaqqg1(2,15) = (-9)/(64*(d-3));

mataaqqg1(2,16) = (-9)/(64*(d-3));

mataaqqg1(2,17) = (-9)/(32*(d-3));

mataaqqg1(2,18) = (-9)/(64*(d-3));

mataaqqg1(2,19) = (-9)/(64*(d-3));

mataaqqg1(2,20) = (-9)/(32*(d-3));

mataaqqg1(2,21) = (-9)/(64*(d-3));

mataaqqg1(2,22) = (-9)/(32*(d-3));

mataaqqg1(2,23) = (-9)/(16*(d-3));

mataaqqg1(2,24) = (-9)/(32*(d-3));

mataaqqg1(2,25) = (-9)/(64*(d-3));

mataaqqg1(2,26) = (-9)/(32*(d-3));

mataaqqg1(2,27) = (-9)/(64*(d-3));

mataaqqg1(2,28) = (-9)/(64*(d-3));

mataaqqg1(2,29) = (-9)/(32*(d-3));

mataaqqg1(2,30) = (-9)/(64*(d-3));

mataaqqg1(2,31) = (-9)/(64*(d-3));

mataaqqg1(2,32) = (-9)/(32*(d-3));

mataaqqg1(2,33) = (-9)/(64*(d-3));


mataaqqg1(2,34) = (-9)/(32*(d-3));


mataaqqg1(2,35) = (-9)/(16*(d-3));


mataaqqg1(2,36) = (-9)/(32*(d-3));


mataaqqg1(3,1) = (-3)/(16*(d-3));


mataaqqg1(3,2) = (-3)/(16*(d-3));


mataaqqg1(3,3) = (-3)/(8*(d-3));


mataaqqg1(3,4) = 0;


mataaqqg1(3,5) = 0;


mataaqqg1(3,6) = 0;


mataaqqg1(3,7) = 0;


mataaqqg1(3,8) = 0;


mataaqqg1(3,9) = 0;


mataaqqg1(3,10) = (-9)/(32*(d-3));


mataaqqg1(3,11) = (-9)/(32*(d-3));


mataaqqg1(3,12) = (-9)/(16*(d-3));


mataaqqg1(3,13) = (-9)/(64*(d-3));


mataaqqg1(3,14) = (-9)/(64*(d-3));


mataaqqg1(3,15) = (-9)/(32*(d-3));


mataaqqg1(3,16) = (-9)/(64*(d-3));


mataaqqg1(3,17) = (-9)/(64*(d-3));


mataaqqg1(3,18) = (-9)/(32*(d-3));


mataaqqg1(3,19) = (-9)/(64*(d-3));


mataaqqg1(3,20) = (-9)/(64*(d-3));


mataaqqg1(3,21) = (-9)/(32*(d-3));


mataaqqg1(3,22) = (-9)/(32*(d-3));


mataaqqg1(3,23) = (-9)/(32*(d-3));


mataaqqg1(3,24) = (-9)/(16*(d-3));


mataaqqg1(3,25) = (-9)/(64*(d-3));


mataaqqg1(3,26) = (-9)/(64*(d-3));


mataaqqg1(3,27) = (-9)/(32*(d-3));


mataaqqg1(3,28) = (-9)/(64*(d-3));


mataaqqg1(3,29) = (-9)/(64*(d-3));


mataaqqg1(3,30) = (-9)/(32*(d-3));


mataaqqg1(3,31) = (-9)/(64*(d-3));


mataaqqg1(3,32) = (-9)/(64*(d-3));


mataaqqg1(3,33) = (-9)/(32*(d-3));


mataaqqg1(3,34) = (-9)/(32*(d-3));


mataaqqg1(3,35) = (-9)/(32*(d-3));


mataaqqg1(3,36) = (-9)/(16*(d-3));


mataaqqg1(4,1) = 0;


mataaqqg1(4,2) = 0;


mataaqqg1(4,3) = 0;


mataaqqg1(4,4) = (-3)/(8*(d-3));


mataaqqg1(4,5) = (-3)/(16*(d-3));


mataaqqg1(4,6) = (-3)/(16*(d-3));


mataaqqg1(4,7) = 0;


mataaqqg1(4,8) = 0;


mataaqqg1(4,9) = 0;


mataaqqg1(4,10) = (-9)/(16*(d-3));


mataaqqg1(4,11) = (-9)/(32*(d-3));


mataaqqg1(4,12) = (-9)/(32*(d-3));


mataaqqg1(4,13) = (-9)/(32*(d-3));


mataaqqg1(4,14) = (-9)/(64*(d-3));


mataaqqg1(4,15) = (-9)/(64*(d-3));


mataaqqg1(4,16) = (-9)/(32*(d-3));


mataaqqg1(4,17) = (-9)/(64*(d-3));


mataaqqg1(4,18) = (-9)/(64*(d-3));


mataaqqg1(4,19) = (-9)/(32*(d-3));


mataaqqg1(4,20) = (-9)/(16*(d-3));


mataaqqg1(4,21) = (-9)/(32*(d-3));


mataaqqg1(4,22) = (-9)/(64*(d-3));


mataaqqg1(4,23) = (-9)/(32*(d-3));


mataaqqg1(4,24) = (-9)/(64*(d-3));


mataaqqg1(4,25) = (-9)/(64*(d-3));


mataaqqg1(4,26) = (-9)/(32*(d-3));


mataaqqg1(4,27) = (-9)/(64*(d-3));


mataaqqg1(4,28) = (-9)/(32*(d-3));


mataaqqg1(4,29) = (-9)/(32*(d-3));


mataaqqg1(4,30) = (-9)/(16*(d-3));


mataaqqg1(4,31) = (-9)/(64*(d-3));


mataaqqg1(4,32) = (-9)/(64*(d-3));


mataaqqg1(4,33) = (-9)/(32*(d-3));


mataaqqg1(4,34) = (-9)/(64*(d-3));


mataaqqg1(4,35) = (-9)/(64*(d-3));


mataaqqg1(4,36) = (-9)/(32*(d-3));


mataaqqg1(5,1) = 0;


mataaqqg1(5,2) = 0;


mataaqqg1(5,3) = 0;


mataaqqg1(5,4) = (-3)/(16*(d-3));


mataaqqg1(5,5) = (-3)/(8*(d-3));


mataaqqg1(5,6) = (-3)/(16*(d-3));


mataaqqg1(5,7) = 0;


mataaqqg1(5,8) = 0;


mataaqqg1(5,9) = 0;


mataaqqg1(5,10) = (-9)/(32*(d-3));


mataaqqg1(5,11) = (-9)/(64*(d-3));


mataaqqg1(5,12) = (-9)/(64*(d-3));


mataaqqg1(5,13) = (-9)/(16*(d-3));


mataaqqg1(5,14) = (-9)/(32*(d-3));


mataaqqg1(5,15) = (-9)/(32*(d-3));


mataaqqg1(5,16) = (-9)/(32*(d-3));


mataaqqg1(5,17) = (-9)/(64*(d-3));


mataaqqg1(5,18) = (-9)/(64*(d-3));


mataaqqg1(5,19) = (-9)/(64*(d-3));


mataaqqg1(5,20) = (-9)/(32*(d-3));


mataaqqg1(5,21) = (-9)/(64*(d-3));


mataaqqg1(5,22) = (-9)/(32*(d-3));


mataaqqg1(5,23) = (-9)/(16*(d-3));


mataaqqg1(5,24) = (-9)/(32*(d-3));


mataaqqg1(5,25) = (-9)/(64*(d-3));


mataaqqg1(5,26) = (-9)/(32*(d-3));


mataaqqg1(5,27) = (-9)/(64*(d-3));


mataaqqg1(5,28) = (-9)/(64*(d-3));


mataaqqg1(5,29) = (-9)/(64*(d-3));


mataaqqg1(5,30) = (-9)/(32*(d-3));


mataaqqg1(5,31) = (-9)/(32*(d-3));


mataaqqg1(5,32) = (-9)/(32*(d-3));


mataaqqg1(5,33) = (-9)/(16*(d-3));


mataaqqg1(5,34) = (-9)/(64*(d-3));


mataaqqg1(5,35) = (-9)/(64*(d-3));


mataaqqg1(5,36) = (-9)/(32*(d-3));


mataaqqg1(6,1) = 0;


mataaqqg1(6,2) = 0;


mataaqqg1(6,3) = 0;


mataaqqg1(6,4) = (-3)/(16*(d-3));


mataaqqg1(6,5) = (-3)/(16*(d-3));


mataaqqg1(6,6) = (-3)/(8*(d-3));


mataaqqg1(6,7) = 0;


mataaqqg1(6,8) = 0;


mataaqqg1(6,9) = 0;


mataaqqg1(6,10) = (-9)/(32*(d-3));


mataaqqg1(6,11) = (-9)/(64*(d-3));


mataaqqg1(6,12) = (-9)/(64*(d-3));


mataaqqg1(6,13) = (-9)/(32*(d-3));


mataaqqg1(6,14) = (-9)/(64*(d-3));


mataaqqg1(6,15) = (-9)/(64*(d-3));


mataaqqg1(6,16) = (-9)/(16*(d-3));


mataaqqg1(6,17) = (-9)/(32*(d-3));


mataaqqg1(6,18) = (-9)/(32*(d-3));


mataaqqg1(6,19) = (-9)/(64*(d-3));


mataaqqg1(6,20) = (-9)/(32*(d-3));


mataaqqg1(6,21) = (-9)/(64*(d-3));


mataaqqg1(6,22) = (-9)/(64*(d-3));


mataaqqg1(6,23) = (-9)/(32*(d-3));


mataaqqg1(6,24) = (-9)/(64*(d-3));


mataaqqg1(6,25) = (-9)/(32*(d-3));


mataaqqg1(6,26) = (-9)/(16*(d-3));


mataaqqg1(6,27) = (-9)/(32*(d-3));


mataaqqg1(6,28) = (-9)/(64*(d-3));


mataaqqg1(6,29) = (-9)/(64*(d-3));


mataaqqg1(6,30) = (-9)/(32*(d-3));


mataaqqg1(6,31) = (-9)/(64*(d-3));


mataaqqg1(6,32) = (-9)/(64*(d-3));


mataaqqg1(6,33) = (-9)/(32*(d-3));


mataaqqg1(6,34) = (-9)/(32*(d-3));


mataaqqg1(6,35) = (-9)/(32*(d-3));


mataaqqg1(6,36) = (-9)/(16*(d-3));


mataaqqg1(7,1) = 0;


mataaqqg1(7,2) = 0;


mataaqqg1(7,3) = 0;


mataaqqg1(7,4) = 0;


mataaqqg1(7,5) = 0;


mataaqqg1(7,6) = 0;


mataaqqg1(7,7) = (-3)/(8*(d-3));


mataaqqg1(7,8) = (-3)/(16*(d-3));


mataaqqg1(7,9) = (-3)/(16*(d-3));


mataaqqg1(7,10) = (-9)/(16*(d-3));


mataaqqg1(7,11) = (-9)/(32*(d-3));


mataaqqg1(7,12) = (-9)/(32*(d-3));


mataaqqg1(7,13) = (-9)/(32*(d-3));


mataaqqg1(7,14) = (-9)/(16*(d-3));


mataaqqg1(7,15) = (-9)/(32*(d-3));


mataaqqg1(7,16) = (-9)/(32*(d-3));


mataaqqg1(7,17) = (-9)/(32*(d-3));


mataaqqg1(7,18) = (-9)/(16*(d-3));


mataaqqg1(7,19) = (-9)/(32*(d-3));


mataaqqg1(7,20) = (-9)/(64*(d-3));


mataaqqg1(7,21) = (-9)/(64*(d-3));


mataaqqg1(7,22) = (-9)/(64*(d-3));


mataaqqg1(7,23) = (-9)/(32*(d-3));


mataaqqg1(7,24) = (-9)/(64*(d-3));


mataaqqg1(7,25) = (-9)/(64*(d-3));


mataaqqg1(7,26) = (-9)/(64*(d-3));


mataaqqg1(7,27) = (-9)/(32*(d-3));


mataaqqg1(7,28) = (-9)/(32*(d-3));


mataaqqg1(7,29) = (-9)/(64*(d-3));


mataaqqg1(7,30) = (-9)/(64*(d-3));


mataaqqg1(7,31) = (-9)/(64*(d-3));


mataaqqg1(7,32) = (-9)/(32*(d-3));


mataaqqg1(7,33) = (-9)/(64*(d-3));


mataaqqg1(7,34) = (-9)/(64*(d-3));


mataaqqg1(7,35) = (-9)/(64*(d-3));


mataaqqg1(7,36) = (-9)/(32*(d-3));


mataaqqg1(8,1) = 0;


mataaqqg1(8,2) = 0;


mataaqqg1(8,3) = 0;


mataaqqg1(8,4) = 0;


mataaqqg1(8,5) = 0;


mataaqqg1(8,6) = 0;


mataaqqg1(8,7) = (-3)/(16*(d-3));


mataaqqg1(8,8) = (-3)/(8*(d-3));


mataaqqg1(8,9) = (-3)/(16*(d-3));


mataaqqg1(8,10) = (-9)/(32*(d-3));


mataaqqg1(8,11) = (-9)/(64*(d-3));


mataaqqg1(8,12) = (-9)/(64*(d-3));


mataaqqg1(8,13) = (-9)/(64*(d-3));


mataaqqg1(8,14) = (-9)/(32*(d-3));


mataaqqg1(8,15) = (-9)/(64*(d-3));


mataaqqg1(8,16) = (-9)/(64*(d-3));


mataaqqg1(8,17) = (-9)/(64*(d-3));


mataaqqg1(8,18) = (-9)/(32*(d-3));


mataaqqg1(8,19) = (-9)/(16*(d-3));


mataaqqg1(8,20) = (-9)/(32*(d-3));


mataaqqg1(8,21) = (-9)/(32*(d-3));


mataaqqg1(8,22) = (-9)/(32*(d-3));


mataaqqg1(8,23) = (-9)/(16*(d-3));


mataaqqg1(8,24) = (-9)/(32*(d-3));


mataaqqg1(8,25) = (-9)/(32*(d-3));


mataaqqg1(8,26) = (-9)/(32*(d-3));


mataaqqg1(8,27) = (-9)/(16*(d-3));


mataaqqg1(8,28) = (-9)/(32*(d-3));


mataaqqg1(8,29) = (-9)/(64*(d-3));


mataaqqg1(8,30) = (-9)/(64*(d-3));


mataaqqg1(8,31) = (-9)/(64*(d-3));


mataaqqg1(8,32) = (-9)/(32*(d-3));


mataaqqg1(8,33) = (-9)/(64*(d-3));


mataaqqg1(8,34) = (-9)/(64*(d-3));


mataaqqg1(8,35) = (-9)/(64*(d-3));


mataaqqg1(8,36) = (-9)/(32*(d-3));


mataaqqg1(9,1) = 0;


mataaqqg1(9,2) = 0;


mataaqqg1(9,3) = 0;


mataaqqg1(9,4) = 0;


mataaqqg1(9,5) = 0;


mataaqqg1(9,6) = 0;


mataaqqg1(9,7) = (-3)/(16*(d-3));


mataaqqg1(9,8) = (-3)/(16*(d-3));


mataaqqg1(9,9) = (-3)/(8*(d-3));


mataaqqg1(9,10) = (-9)/(32*(d-3));


mataaqqg1(9,11) = (-9)/(64*(d-3));


mataaqqg1(9,12) = (-9)/(64*(d-3));


mataaqqg1(9,13) = (-9)/(64*(d-3));


mataaqqg1(9,14) = (-9)/(32*(d-3));


mataaqqg1(9,15) = (-9)/(64*(d-3));


mataaqqg1(9,16) = (-9)/(64*(d-3));


mataaqqg1(9,17) = (-9)/(64*(d-3));


mataaqqg1(9,18) = (-9)/(32*(d-3));


mataaqqg1(9,19) = (-9)/(32*(d-3));


mataaqqg1(9,20) = (-9)/(64*(d-3));


mataaqqg1(9,21) = (-9)/(64*(d-3));


mataaqqg1(9,22) = (-9)/(64*(d-3));


mataaqqg1(9,23) = (-9)/(32*(d-3));


mataaqqg1(9,24) = (-9)/(64*(d-3));


mataaqqg1(9,25) = (-9)/(64*(d-3));


mataaqqg1(9,26) = (-9)/(64*(d-3));


mataaqqg1(9,27) = (-9)/(32*(d-3));


mataaqqg1(9,28) = (-9)/(16*(d-3));


mataaqqg1(9,29) = (-9)/(32*(d-3));


mataaqqg1(9,30) = (-9)/(32*(d-3));


mataaqqg1(9,31) = (-9)/(32*(d-3));


mataaqqg1(9,32) = (-9)/(16*(d-3));


mataaqqg1(9,33) = (-9)/(32*(d-3));


mataaqqg1(9,34) = (-9)/(32*(d-3));


mataaqqg1(9,35) = (-9)/(32*(d-3));


mataaqqg1(9,36) = (-9)/(16*(d-3));


mataaqqg1(10,1) = (-9)/(16*(d-3));


mataaqqg1(10,2) = (-9)/(32*(d-3));


mataaqqg1(10,3) = (-9)/(32*(d-3));


mataaqqg1(10,4) = (-9)/(16*(d-3));


mataaqqg1(10,5) = (-9)/(32*(d-3));


mataaqqg1(10,6) = (-9)/(32*(d-3));


mataaqqg1(10,7) = (-9)/(16*(d-3));


mataaqqg1(10,8) = (-9)/(32*(d-3));


mataaqqg1(10,9) = (-9)/(32*(d-3));


mataaqqg1(10,10) = (-27*d)/(32*(d-3));


mataaqqg1(10,11) = (-27*d)/(64*(d-3));


mataaqqg1(10,12) = (-27*d)/(64*(d-3));


mataaqqg1(10,13) = (-27*d)/(64*(d-3));


mataaqqg1(10,14) = (-27*(d+3))/(128*(d-3));


mataaqqg1(10,15) = (-27*(d+1))/(128*(d-3));


mataaqqg1(10,16) = (-27*d)/(64*(d-3));


mataaqqg1(10,17) = (-27*(d+1))/(128*(d-3));


mataaqqg1(10,18) = (-27*(d+3))/(128*(d-3));


mataaqqg1(10,19) = (-27*d)/(64*(d-3));


mataaqqg1(10,20) = (-27*(d+3))/(128*(d-3));


mataaqqg1(10,21) = (-27*(d+1))/(128*(d-3));


mataaqqg1(10,22) = (-27*(d+3))/(128*(d-3));


mataaqqg1(10,23) = (-27*(d+9))/(256*(d-3));


mataaqqg1(10,24) = (-27*(d+5))/(256*(d-3));


mataaqqg1(10,25) = (-27*(d+1))/(128*(d-3));


mataaqqg1(10,26) = (-27*(d+5))/(256*(d-3));


mataaqqg1(10,27) = (-27*(d+5))/(256*(d-3));


mataaqqg1(10,28) = (-27*d)/(64*(d-3));


mataaqqg1(10,29) = (-27*(d+1))/(128*(d-3));


mataaqqg1(10,30) = (-27*(d+3))/(128*(d-3));


mataaqqg1(10,31) = (-27*(d+1))/(128*(d-3));


mataaqqg1(10,32) = (-27*(d+5))/(256*(d-3));


mataaqqg1(10,33) = (-27*(d+5))/(256*(d-3));


mataaqqg1(10,34) = (-27*(d+3))/(128*(d-3));


mataaqqg1(10,35) = (-27*(d+5))/(256*(d-3));


mataaqqg1(10,36) = (-27*(d+9))/(256*(d-3));


mataaqqg1(11,1) = (-9)/(32*(d-3));


mataaqqg1(11,2) = (-9)/(16*(d-3));


mataaqqg1(11,3) = (-9)/(32*(d-3));


mataaqqg1(11,4) = (-9)/(32*(d-3));


mataaqqg1(11,5) = (-9)/(64*(d-3));


mataaqqg1(11,6) = (-9)/(64*(d-3));


mataaqqg1(11,7) = (-9)/(32*(d-3));


mataaqqg1(11,8) = (-9)/(64*(d-3));


mataaqqg1(11,9) = (-9)/(64*(d-3));


mataaqqg1(11,10) = (-27*d)/(64*(d-3));


mataaqqg1(11,11) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(11,12) = (-27*(d-1))/(64*(d-3));


mataaqqg1(11,13) = (-27*d)/(128*(d-3));


mataaqqg1(11,14) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(11,15) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(11,16) = (-27*d)/(128*(d-3));


mataaqqg1(11,17) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(11,18) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(11,19) = (-27*d)/(128*(d-3));


mataaqqg1(11,20) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(11,21) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(11,22) = (-27*(d+3))/(256*(d-3));


mataaqqg1(11,23) = (-27*(d+3))/(128*(d-3));


mataaqqg1(11,24) = (-27*(d+3))/(256*(d-3));


mataaqqg1(11,25) = (-27*(d+1))/(256*(d-3));


mataaqqg1(11,26) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(11,27) = (-27*(d+2))/(256*(d-3));


mataaqqg1(11,28) = (-27*d)/(128*(d-3));


mataaqqg1(11,29) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(11,30) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(11,31) = (-27*(d+1))/(256*(d-3));


mataaqqg1(11,32) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(11,33) = (-27*(d+2))/(256*(d-3));


mataaqqg1(11,34) = (-27*(d+3))/(256*(d-3));


mataaqqg1(11,35) = (-27*(d+2))/(128*(d-3));


mataaqqg1(11,36) = (-27*(d+5))/(256*(d-3));


mataaqqg1(12,1) = (-9)/(32*(d-3));


mataaqqg1(12,2) = (-9)/(32*(d-3));


mataaqqg1(12,3) = (-9)/(16*(d-3));


mataaqqg1(12,4) = (-9)/(32*(d-3));


mataaqqg1(12,5) = (-9)/(64*(d-3));


mataaqqg1(12,6) = (-9)/(64*(d-3));


mataaqqg1(12,7) = (-9)/(32*(d-3));


mataaqqg1(12,8) = (-9)/(64*(d-3));


mataaqqg1(12,9) = (-9)/(64*(d-3));


mataaqqg1(12,10) = (-27*d)/(64*(d-3));


mataaqqg1(12,11) = (-27*(d-1))/(64*(d-3));


mataaqqg1(12,12) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(12,13) = (-27*d)/(128*(d-3));


mataaqqg1(12,14) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(12,15) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(12,16) = (-27*d)/(128*(d-3));


mataaqqg1(12,17) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(12,18) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(12,19) = (-27*d)/(128*(d-3));


mataaqqg1(12,20) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(12,21) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(12,22) = (-27*(d+3))/(256*(d-3));


mataaqqg1(12,23) = (-27*(d+5))/(256*(d-3));


mataaqqg1(12,24) = (-27*(d+2))/(128*(d-3));


mataaqqg1(12,25) = (-27*(d+1))/(256*(d-3));


mataaqqg1(12,26) = (-27*(d+2))/(256*(d-3));


mataaqqg1(12,27) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(12,28) = (-27*d)/(128*(d-3));


mataaqqg1(12,29) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(12,30) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(12,31) = (-27*(d+1))/(256*(d-3));


mataaqqg1(12,32) = (-27*(d+2))/(256*(d-3));


mataaqqg1(12,33) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(12,34) = (-27*(d+3))/(256*(d-3));


mataaqqg1(12,35) = (-27*(d+3))/(256*(d-3));


mataaqqg1(12,36) = (-27*(d+3))/(128*(d-3));


mataaqqg1(13,1) = (-9)/(32*(d-3));


mataaqqg1(13,2) = (-9)/(64*(d-3));


mataaqqg1(13,3) = (-9)/(64*(d-3));


mataaqqg1(13,4) = (-9)/(32*(d-3));


mataaqqg1(13,5) = (-9)/(16*(d-3));


mataaqqg1(13,6) = (-9)/(32*(d-3));


mataaqqg1(13,7) = (-9)/(32*(d-3));


mataaqqg1(13,8) = (-9)/(64*(d-3));


mataaqqg1(13,9) = (-9)/(64*(d-3));


mataaqqg1(13,10) = (-27*d)/(64*(d-3));


mataaqqg1(13,11) = (-27*d)/(128*(d-3));


mataaqqg1(13,12) = (-27*d)/(128*(d-3));


mataaqqg1(13,13) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(13,14) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(13,15) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(13,16) = (-27*(d-1))/(64*(d-3));


mataaqqg1(13,17) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(13,18) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(13,19) = (-27*d)/(128*(d-3));


mataaqqg1(13,20) = (-27*(d+3))/(256*(d-3));


mataaqqg1(13,21) = (-27*(d+1))/(256*(d-3));


mataaqqg1(13,22) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(13,23) = (-27*(d+3))/(128*(d-3));


mataaqqg1(13,24) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(13,25) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(13,26) = (-27*(d+3))/(256*(d-3));


mataaqqg1(13,27) = (-27*(d+2))/(256*(d-3));


mataaqqg1(13,28) = (-27*d)/(128*(d-3));


mataaqqg1(13,29) = (-27*(d+1))/(256*(d-3));


mataaqqg1(13,30) = (-27*(d+3))/(256*(d-3));


mataaqqg1(13,31) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(13,32) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(13,33) = (-27*(d+2))/(128*(d-3));


mataaqqg1(13,34) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(13,35) = (-27*(d+2))/(256*(d-3));


mataaqqg1(13,36) = (-27*(d+5))/(256*(d-3));


mataaqqg1(14,1) = (-9)/(64*(d-3));


mataaqqg1(14,2) = (-9)/(32*(d-3));


mataaqqg1(14,3) = (-9)/(64*(d-3));


mataaqqg1(14,4) = (-9)/(64*(d-3));


mataaqqg1(14,5) = (-9)/(32*(d-3));


mataaqqg1(14,6) = (-9)/(64*(d-3));


mataaqqg1(14,7) = (-9)/(16*(d-3));


mataaqqg1(14,8) = (-9)/(32*(d-3));


mataaqqg1(14,9) = (-9)/(32*(d-3));


mataaqqg1(14,10) = (-27*(d+3))/(128*(d-3));


mataaqqg1(14,11) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(14,12) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(14,13) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(14,14) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(14,15) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(14,16) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(14,17) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(14,18) = (-27*(d+2))/(128*(d-3));


mataaqqg1(14,19) = (-27*(d+3))/(256*(d-3));


mataaqqg1(14,20) = (-27*d)/(128*(d-3));


mataaqqg1(14,21) = (-27*(d+1))/(256*(d-3));


mataaqqg1(14,22) = (-27*d)/(128*(d-3));


mataaqqg1(14,23) = (-27*d)/(64*(d-3));


mataaqqg1(14,24) = (-27*d)/(128*(d-3));


mataaqqg1(14,25) = (-27*(d+1))/(256*(d-3));


mataaqqg1(14,26) = (-27*d)/(128*(d-3));


mataaqqg1(14,27) = (-27*(d+3))/(256*(d-3));


mataaqqg1(14,28) = (-27*(d+3))/(256*(d-3));


mataaqqg1(14,29) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(14,30) = (-27*(d+2))/(256*(d-3));


mataaqqg1(14,31) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(14,32) = (-27*(d-1))/(64*(d-3));


mataaqqg1(14,33) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(14,34) = (-27*(d+2))/(256*(d-3));


mataaqqg1(14,35) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(14,36) = (-27*(d+5))/(256*(d-3));


mataaqqg1(15,1) = (-9)/(64*(d-3));


mataaqqg1(15,2) = (-9)/(64*(d-3));


mataaqqg1(15,3) = (-9)/(32*(d-3));


mataaqqg1(15,4) = (-9)/(64*(d-3));


mataaqqg1(15,5) = (-9)/(32*(d-3));


mataaqqg1(15,6) = (-9)/(64*(d-3));


mataaqqg1(15,7) = (-9)/(32*(d-3));


mataaqqg1(15,8) = (-9)/(64*(d-3));


mataaqqg1(15,9) = (-9)/(64*(d-3));


mataaqqg1(15,10) = (-27*(d+1))/(128*(d-3));


mataaqqg1(15,11) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(15,12) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(15,13) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(15,14) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(15,15) = (-27*(4*d-9))/(128*(d-3));


mataaqqg1(15,16) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(15,17) = (-27*(d-1))/(128*(d-3));


mataaqqg1(15,18) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(15,19) = (-27*(d+1))/(256*(d-3));


mataaqqg1(15,20) = (-27*(d+1))/(256*(d-3));


mataaqqg1(15,21) = (-27*(d-1))/(128*(d-3));


mataaqqg1(15,22) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(15,23) = (-27*(d+1))/(128*(d-3));


mataaqqg1(15,24) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(15,25) = (-27*d)/(256*(d-3));


mataaqqg1(15,26) = (-27*(d+1))/(256*(d-3));


mataaqqg1(15,27) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(15,28) = (-27*(d+1))/(256*(d-3));


mataaqqg1(15,29) = (-27*d)/(256*(d-3));


mataaqqg1(15,30) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(15,31) = (-27*(d-1))/(128*(d-3));


mataaqqg1(15,32) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(15,33) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(15,34) = (-27*(d+1))/(256*(d-3));


mataaqqg1(15,35) = (-27*(d+1))/(256*(d-3));


mataaqqg1(15,36) = (-27*(d+1))/(128*(d-3));


mataaqqg1(16,1) = (-9)/(32*(d-3));


mataaqqg1(16,2) = (-9)/(64*(d-3));


mataaqqg1(16,3) = (-9)/(64*(d-3));


mataaqqg1(16,4) = (-9)/(32*(d-3));


mataaqqg1(16,5) = (-9)/(32*(d-3));


mataaqqg1(16,6) = (-9)/(16*(d-3));


mataaqqg1(16,7) = (-9)/(32*(d-3));


mataaqqg1(16,8) = (-9)/(64*(d-3));


mataaqqg1(16,9) = (-9)/(64*(d-3));


mataaqqg1(16,10) = (-27*d)/(64*(d-3));


mataaqqg1(16,11) = (-27*d)/(128*(d-3));


mataaqqg1(16,12) = (-27*d)/(128*(d-3));


mataaqqg1(16,13) = (-27*(d-1))/(64*(d-3));


mataaqqg1(16,14) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(16,15) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(16,16) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(16,17) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(16,18) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(16,19) = (-27*d)/(128*(d-3));


mataaqqg1(16,20) = (-27*(d+3))/(256*(d-3));


mataaqqg1(16,21) = (-27*(d+1))/(256*(d-3));


mataaqqg1(16,22) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(16,23) = (-27*(d+5))/(256*(d-3));


mataaqqg1(16,24) = (-27*(d+2))/(256*(d-3));


mataaqqg1(16,25) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(16,26) = (-27*(d+2))/(128*(d-3));


mataaqqg1(16,27) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(16,28) = (-27*d)/(128*(d-3));


mataaqqg1(16,29) = (-27*(d+1))/(256*(d-3));


mataaqqg1(16,30) = (-27*(d+3))/(256*(d-3));


mataaqqg1(16,31) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(16,32) = (-27*(d+2))/(256*(d-3));


mataaqqg1(16,33) = (-27*(d+3))/(256*(d-3));


mataaqqg1(16,34) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(16,35) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(16,36) = (-27*(d+3))/(128*(d-3));


mataaqqg1(17,1) = (-9)/(64*(d-3));


mataaqqg1(17,2) = (-9)/(32*(d-3));


mataaqqg1(17,3) = (-9)/(64*(d-3));


mataaqqg1(17,4) = (-9)/(64*(d-3));


mataaqqg1(17,5) = (-9)/(64*(d-3));


mataaqqg1(17,6) = (-9)/(32*(d-3));


mataaqqg1(17,7) = (-9)/(32*(d-3));


mataaqqg1(17,8) = (-9)/(64*(d-3));


mataaqqg1(17,9) = (-9)/(64*(d-3));


mataaqqg1(17,10) = (-27*(d+1))/(128*(d-3));


mataaqqg1(17,11) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(17,12) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(17,13) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(17,14) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(17,15) = (-27*(d-1))/(128*(d-3));


mataaqqg1(17,16) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(17,17) = (-27*(4*d-9))/(128*(d-3));


mataaqqg1(17,18) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(17,19) = (-27*(d+1))/(256*(d-3));


mataaqqg1(17,20) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(17,21) = (-27*d)/(256*(d-3));


mataaqqg1(17,22) = (-27*(d+1))/(256*(d-3));


mataaqqg1(17,23) = (-27*(d+1))/(128*(d-3));


mataaqqg1(17,24) = (-27*(d+1))/(256*(d-3));


mataaqqg1(17,25) = (-27*(d-1))/(128*(d-3));


mataaqqg1(17,26) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(17,27) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(17,28) = (-27*(d+1))/(256*(d-3));


mataaqqg1(17,29) = (-27*(d-1))/(128*(d-3));


mataaqqg1(17,30) = (-27*(d+1))/(256*(d-3));


mataaqqg1(17,31) = (-27*d)/(256*(d-3));


mataaqqg1(17,32) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(17,33) = (-27*(d+1))/(256*(d-3));


mataaqqg1(17,34) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(17,35) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(17,36) = (-27*(d+1))/(128*(d-3));


mataaqqg1(18,1) = (-9)/(64*(d-3));


mataaqqg1(18,2) = (-9)/(64*(d-3));


mataaqqg1(18,3) = (-9)/(32*(d-3));


mataaqqg1(18,4) = (-9)/(64*(d-3));


mataaqqg1(18,5) = (-9)/(64*(d-3));


mataaqqg1(18,6) = (-9)/(32*(d-3));


mataaqqg1(18,7) = (-9)/(16*(d-3));


mataaqqg1(18,8) = (-9)/(32*(d-3));


mataaqqg1(18,9) = (-9)/(32*(d-3));


mataaqqg1(18,10) = (-27*(d+3))/(128*(d-3));


mataaqqg1(18,11) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(18,12) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(18,13) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(18,14) = (-27*(d+2))/(128*(d-3));


mataaqqg1(18,15) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(18,16) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(18,17) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(18,18) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(18,19) = (-27*(d+3))/(256*(d-3));


mataaqqg1(18,20) = (-27*(d+2))/(256*(d-3));


mataaqqg1(18,21) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(18,22) = (-27*(d+2))/(256*(d-3));


mataaqqg1(18,23) = (-27*(d+5))/(256*(d-3));


mataaqqg1(18,24) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(18,25) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(18,26) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(18,27) = (-27*(d-1))/(64*(d-3));


mataaqqg1(18,28) = (-27*(d+3))/(256*(d-3));


mataaqqg1(18,29) = (-27*(d+1))/(256*(d-3));


mataaqqg1(18,30) = (-27*d)/(128*(d-3));


mataaqqg1(18,31) = (-27*(d+1))/(256*(d-3));


mataaqqg1(18,32) = (-27*(d+3))/(256*(d-3));


mataaqqg1(18,33) = (-27*d)/(128*(d-3));


mataaqqg1(18,34) = (-27*d)/(128*(d-3));


mataaqqg1(18,35) = (-27*d)/(128*(d-3));


mataaqqg1(18,36) = (-27*d)/(64*(d-3));


mataaqqg1(19,1) = (-9)/(32*(d-3));


mataaqqg1(19,2) = (-9)/(64*(d-3));


mataaqqg1(19,3) = (-9)/(64*(d-3));


mataaqqg1(19,4) = (-9)/(32*(d-3));


mataaqqg1(19,5) = (-9)/(64*(d-3));


mataaqqg1(19,6) = (-9)/(64*(d-3));


mataaqqg1(19,7) = (-9)/(32*(d-3));


mataaqqg1(19,8) = (-9)/(16*(d-3));


mataaqqg1(19,9) = (-9)/(32*(d-3));


mataaqqg1(19,10) = (-27*d)/(64*(d-3));


mataaqqg1(19,11) = (-27*d)/(128*(d-3));


mataaqqg1(19,12) = (-27*d)/(128*(d-3));


mataaqqg1(19,13) = (-27*d)/(128*(d-3));


mataaqqg1(19,14) = (-27*(d+3))/(256*(d-3));


mataaqqg1(19,15) = (-27*(d+1))/(256*(d-3));


mataaqqg1(19,16) = (-27*d)/(128*(d-3));


mataaqqg1(19,17) = (-27*(d+1))/(256*(d-3));


mataaqqg1(19,18) = (-27*(d+3))/(256*(d-3));


mataaqqg1(19,19) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(19,20) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(19,21) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(19,22) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(19,23) = (-27*(d+3))/(128*(d-3));


mataaqqg1(19,24) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(19,25) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(19,26) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(19,27) = (-27*(d+2))/(128*(d-3));


mataaqqg1(19,28) = (-27*(d-1))/(64*(d-3));


mataaqqg1(19,29) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(19,30) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(19,31) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(19,32) = (-27*(d+3))/(256*(d-3));


mataaqqg1(19,33) = (-27*(d+2))/(256*(d-3));


mataaqqg1(19,34) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(19,35) = (-27*(d+2))/(256*(d-3));


mataaqqg1(19,36) = (-27*(d+5))/(256*(d-3));


mataaqqg1(20,1) = (-9)/(64*(d-3));


mataaqqg1(20,2) = (-9)/(32*(d-3));


mataaqqg1(20,3) = (-9)/(64*(d-3));


mataaqqg1(20,4) = (-9)/(16*(d-3));


mataaqqg1(20,5) = (-9)/(32*(d-3));


mataaqqg1(20,6) = (-9)/(32*(d-3));


mataaqqg1(20,7) = (-9)/(64*(d-3));


mataaqqg1(20,8) = (-9)/(32*(d-3));


mataaqqg1(20,9) = (-9)/(64*(d-3));


mataaqqg1(20,10) = (-27*(d+3))/(128*(d-3));


mataaqqg1(20,11) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(20,12) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(20,13) = (-27*(d+3))/(256*(d-3));


mataaqqg1(20,14) = (-27*d)/(128*(d-3));


mataaqqg1(20,15) = (-27*(d+1))/(256*(d-3));


mataaqqg1(20,16) = (-27*(d+3))/(256*(d-3));


mataaqqg1(20,17) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(20,18) = (-27*(d+2))/(256*(d-3));


mataaqqg1(20,19) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(20,20) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(20,21) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(20,22) = (-27*d)/(128*(d-3));


mataaqqg1(20,23) = (-27*d)/(64*(d-3));


mataaqqg1(20,24) = (-27*d)/(128*(d-3));


mataaqqg1(20,25) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(20,26) = (-27*(d-1))/(64*(d-3));


mataaqqg1(20,27) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(20,28) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(20,29) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(20,30) = (-27*(d+2))/(128*(d-3));


mataaqqg1(20,31) = (-27*(d+1))/(256*(d-3));


mataaqqg1(20,32) = (-27*d)/(128*(d-3));


mataaqqg1(20,33) = (-27*(d+3))/(256*(d-3));


mataaqqg1(20,34) = (-27*(d+2))/(256*(d-3));


mataaqqg1(20,35) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(20,36) = (-27*(d+5))/(256*(d-3));


mataaqqg1(21,1) = (-9)/(64*(d-3));


mataaqqg1(21,2) = (-9)/(64*(d-3));


mataaqqg1(21,3) = (-9)/(32*(d-3));


mataaqqg1(21,4) = (-9)/(32*(d-3));


mataaqqg1(21,5) = (-9)/(64*(d-3));


mataaqqg1(21,6) = (-9)/(64*(d-3));


mataaqqg1(21,7) = (-9)/(64*(d-3));


mataaqqg1(21,8) = (-9)/(32*(d-3));


mataaqqg1(21,9) = (-9)/(64*(d-3));


mataaqqg1(21,10) = (-27*(d+1))/(128*(d-3));


mataaqqg1(21,11) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(21,12) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(21,13) = (-27*(d+1))/(256*(d-3));


mataaqqg1(21,14) = (-27*(d+1))/(256*(d-3));


mataaqqg1(21,15) = (-27*(d-1))/(128*(d-3));


mataaqqg1(21,16) = (-27*(d+1))/(256*(d-3));


mataaqqg1(21,17) = (-27*d)/(256*(d-3));


mataaqqg1(21,18) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(21,19) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(21,20) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(21,21) = (-27*(4*d-9))/(128*(d-3));


mataaqqg1(21,22) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(21,23) = (-27*(d+1))/(128*(d-3));


mataaqqg1(21,24) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(21,25) = (-27*(d-1))/(128*(d-3));


mataaqqg1(21,26) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(21,27) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(21,28) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(21,29) = (-27*(d-1))/(128*(d-3));


mataaqqg1(21,30) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(21,31) = (-27*d)/(256*(d-3));


mataaqqg1(21,32) = (-27*(d+1))/(256*(d-3));


mataaqqg1(21,33) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(21,34) = (-27*(d+1))/(256*(d-3));


mataaqqg1(21,35) = (-27*(d+1))/(256*(d-3));


mataaqqg1(21,36) = (-27*(d+1))/(128*(d-3));


mataaqqg1(22,1) = (-9)/(16*(d-3));


mataaqqg1(22,2) = (-9)/(32*(d-3));


mataaqqg1(22,3) = (-9)/(32*(d-3));


mataaqqg1(22,4) = (-9)/(64*(d-3));


mataaqqg1(22,5) = (-9)/(32*(d-3));


mataaqqg1(22,6) = (-9)/(64*(d-3));


mataaqqg1(22,7) = (-9)/(64*(d-3));


mataaqqg1(22,8) = (-9)/(32*(d-3));


mataaqqg1(22,9) = (-9)/(64*(d-3));


mataaqqg1(22,10) = (-27*(d+3))/(128*(d-3));


mataaqqg1(22,11) = (-27*(d+3))/(256*(d-3));


mataaqqg1(22,12) = (-27*(d+3))/(256*(d-3));


mataaqqg1(22,13) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(22,14) = (-27*d)/(128*(d-3));


mataaqqg1(22,15) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(22,16) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(22,17) = (-27*(d+1))/(256*(d-3));


mataaqqg1(22,18) = (-27*(d+2))/(256*(d-3));


mataaqqg1(22,19) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(22,20) = (-27*d)/(128*(d-3));


mataaqqg1(22,21) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(22,22) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(22,23) = (-27*d)/(64*(d-3));


mataaqqg1(22,24) = (-27*(d-1))/(64*(d-3));


mataaqqg1(22,25) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(22,26) = (-27*d)/(128*(d-3));


mataaqqg1(22,27) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(22,28) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(22,29) = (-27*(d+1))/(256*(d-3));


mataaqqg1(22,30) = (-27*(d+2))/(256*(d-3));


mataaqqg1(22,31) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(22,32) = (-27*d)/(128*(d-3));


mataaqqg1(22,33) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(22,34) = (-27*(d+2))/(128*(d-3));


mataaqqg1(22,35) = (-27*(d+3))/(256*(d-3));


mataaqqg1(22,36) = (-27*(d+5))/(256*(d-3));


mataaqqg1(23,1) = (-9)/(32*(d-3));


mataaqqg1(23,2) = (-9)/(16*(d-3));


mataaqqg1(23,3) = (-9)/(32*(d-3));


mataaqqg1(23,4) = (-9)/(32*(d-3));


mataaqqg1(23,5) = (-9)/(16*(d-3));


mataaqqg1(23,6) = (-9)/(32*(d-3));


mataaqqg1(23,7) = (-9)/(32*(d-3));


mataaqqg1(23,8) = (-9)/(16*(d-3));


mataaqqg1(23,9) = (-9)/(32*(d-3));


mataaqqg1(23,10) = (-27*(d+9))/(256*(d-3));


mataaqqg1(23,11) = (-27*(d+3))/(128*(d-3));


mataaqqg1(23,12) = (-27*(d+5))/(256*(d-3));


mataaqqg1(23,13) = (-27*(d+3))/(128*(d-3));


mataaqqg1(23,14) = (-27*d)/(64*(d-3));


mataaqqg1(23,15) = (-27*(d+1))/(128*(d-3));


mataaqqg1(23,16) = (-27*(d+5))/(256*(d-3));


mataaqqg1(23,17) = (-27*(d+1))/(128*(d-3));


mataaqqg1(23,18) = (-27*(d+5))/(256*(d-3));


mataaqqg1(23,19) = (-27*(d+3))/(128*(d-3));


mataaqqg1(23,20) = (-27*d)/(64*(d-3));


mataaqqg1(23,21) = (-27*(d+1))/(128*(d-3));


mataaqqg1(23,22) = (-27*d)/(64*(d-3));


mataaqqg1(23,23) = (-27*d)/(32*(d-3));


mataaqqg1(23,24) = (-27*d)/(64*(d-3));


mataaqqg1(23,25) = (-27*(d+1))/(128*(d-3));


mataaqqg1(23,26) = (-27*d)/(64*(d-3));


mataaqqg1(23,27) = (-27*(d+3))/(128*(d-3));


mataaqqg1(23,28) = (-27*(d+5))/(256*(d-3));


mataaqqg1(23,29) = (-27*(d+1))/(128*(d-3));


mataaqqg1(23,30) = (-27*(d+5))/(256*(d-3));


mataaqqg1(23,31) = (-27*(d+1))/(128*(d-3));


mataaqqg1(23,32) = (-27*d)/(64*(d-3));


mataaqqg1(23,33) = (-27*(d+3))/(128*(d-3));


mataaqqg1(23,34) = (-27*(d+5))/(256*(d-3));


mataaqqg1(23,35) = (-27*(d+3))/(128*(d-3));


mataaqqg1(23,36) = (-27*(d+9))/(256*(d-3));


mataaqqg1(24,1) = (-9)/(32*(d-3));


mataaqqg1(24,2) = (-9)/(32*(d-3));


mataaqqg1(24,3) = (-9)/(16*(d-3));


mataaqqg1(24,4) = (-9)/(64*(d-3));


mataaqqg1(24,5) = (-9)/(32*(d-3));


mataaqqg1(24,6) = (-9)/(64*(d-3));


mataaqqg1(24,7) = (-9)/(64*(d-3));


mataaqqg1(24,8) = (-9)/(32*(d-3));


mataaqqg1(24,9) = (-9)/(64*(d-3));


mataaqqg1(24,10) = (-27*(d+5))/(256*(d-3));


mataaqqg1(24,11) = (-27*(d+3))/(256*(d-3));


mataaqqg1(24,12) = (-27*(d+2))/(128*(d-3));


mataaqqg1(24,13) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(24,14) = (-27*d)/(128*(d-3));


mataaqqg1(24,15) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(24,16) = (-27*(d+2))/(256*(d-3));


mataaqqg1(24,17) = (-27*(d+1))/(256*(d-3));


mataaqqg1(24,18) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(24,19) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(24,20) = (-27*d)/(128*(d-3));


mataaqqg1(24,21) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(24,22) = (-27*(d-1))/(64*(d-3));


mataaqqg1(24,23) = (-27*d)/(64*(d-3));


mataaqqg1(24,24) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(24,25) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(24,26) = (-27*d)/(128*(d-3));


mataaqqg1(24,27) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(24,28) = (-27*(d+2))/(256*(d-3));


mataaqqg1(24,29) = (-27*(d+1))/(256*(d-3));


mataaqqg1(24,30) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(24,31) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(24,32) = (-27*d)/(128*(d-3));


mataaqqg1(24,33) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(24,34) = (-27*(d+3))/(256*(d-3));


mataaqqg1(24,35) = (-27*(d+3))/(256*(d-3));


mataaqqg1(24,36) = (-27*(d+3))/(128*(d-3));


mataaqqg1(25,1) = (-9)/(32*(d-3));


mataaqqg1(25,2) = (-9)/(64*(d-3));


mataaqqg1(25,3) = (-9)/(64*(d-3));


mataaqqg1(25,4) = (-9)/(64*(d-3));


mataaqqg1(25,5) = (-9)/(64*(d-3));


mataaqqg1(25,6) = (-9)/(32*(d-3));


mataaqqg1(25,7) = (-9)/(64*(d-3));


mataaqqg1(25,8) = (-9)/(32*(d-3));


mataaqqg1(25,9) = (-9)/(64*(d-3));


mataaqqg1(25,10) = (-27*(d+1))/(128*(d-3));


mataaqqg1(25,11) = (-27*(d+1))/(256*(d-3));


mataaqqg1(25,12) = (-27*(d+1))/(256*(d-3));


mataaqqg1(25,13) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(25,14) = (-27*(d+1))/(256*(d-3));


mataaqqg1(25,15) = (-27*d)/(256*(d-3));


mataaqqg1(25,16) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(25,17) = (-27*(d-1))/(128*(d-3));


mataaqqg1(25,18) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(25,19) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(25,20) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(25,21) = (-27*(d-1))/(128*(d-3));


mataaqqg1(25,22) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(25,23) = (-27*(d+1))/(128*(d-3));


mataaqqg1(25,24) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(25,25) = (-27*(4*d-9))/(128*(d-3));


mataaqqg1(25,26) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(25,27) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(25,28) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(25,29) = (-27*d)/(256*(d-3));


mataaqqg1(25,30) = (-27*(d+1))/(256*(d-3));


mataaqqg1(25,31) = (-27*(d-1))/(128*(d-3));


mataaqqg1(25,32) = (-27*(d+1))/(256*(d-3));


mataaqqg1(25,33) = (-27*(d+1))/(256*(d-3));


mataaqqg1(25,34) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(25,35) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(25,36) = (-27*(d+1))/(128*(d-3));


mataaqqg1(26,1) = (-9)/(64*(d-3));


mataaqqg1(26,2) = (-9)/(32*(d-3));


mataaqqg1(26,3) = (-9)/(64*(d-3));


mataaqqg1(26,4) = (-9)/(32*(d-3));


mataaqqg1(26,5) = (-9)/(32*(d-3));


mataaqqg1(26,6) = (-9)/(16*(d-3));


mataaqqg1(26,7) = (-9)/(64*(d-3));


mataaqqg1(26,8) = (-9)/(32*(d-3));


mataaqqg1(26,9) = (-9)/(64*(d-3));


mataaqqg1(26,10) = (-27*(d+5))/(256*(d-3));


mataaqqg1(26,11) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(26,12) = (-27*(d+2))/(256*(d-3));


mataaqqg1(26,13) = (-27*(d+3))/(256*(d-3));


mataaqqg1(26,14) = (-27*d)/(128*(d-3));


mataaqqg1(26,15) = (-27*(d+1))/(256*(d-3));


mataaqqg1(26,16) = (-27*(d+2))/(128*(d-3));


mataaqqg1(26,17) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(26,18) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(26,19) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(26,20) = (-27*(d-1))/(64*(d-3));


mataaqqg1(26,21) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(26,22) = (-27*d)/(128*(d-3));


mataaqqg1(26,23) = (-27*d)/(64*(d-3));


mataaqqg1(26,24) = (-27*d)/(128*(d-3));


mataaqqg1(26,25) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(26,26) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(26,27) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(26,28) = (-27*(d+2))/(256*(d-3));


mataaqqg1(26,29) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(26,30) = (-27*(d+3))/(256*(d-3));


mataaqqg1(26,31) = (-27*(d+1))/(256*(d-3));


mataaqqg1(26,32) = (-27*d)/(128*(d-3));


mataaqqg1(26,33) = (-27*(d+3))/(256*(d-3));


mataaqqg1(26,34) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(26,35) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(26,36) = (-27*(d+3))/(128*(d-3));


mataaqqg1(27,1) = (-9)/(64*(d-3));


mataaqqg1(27,2) = (-9)/(64*(d-3));


mataaqqg1(27,3) = (-9)/(32*(d-3));


mataaqqg1(27,4) = (-9)/(64*(d-3));


mataaqqg1(27,5) = (-9)/(64*(d-3));


mataaqqg1(27,6) = (-9)/(32*(d-3));


mataaqqg1(27,7) = (-9)/(32*(d-3));


mataaqqg1(27,8) = (-9)/(16*(d-3));


mataaqqg1(27,9) = (-9)/(32*(d-3));


mataaqqg1(27,10) = (-27*(d+5))/(256*(d-3));


mataaqqg1(27,11) = (-27*(d+2))/(256*(d-3));


mataaqqg1(27,12) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(27,13) = (-27*(d+2))/(256*(d-3));


mataaqqg1(27,14) = (-27*(d+3))/(256*(d-3));


mataaqqg1(27,15) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(27,16) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(27,17) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(27,18) = (-27*(d-1))/(64*(d-3));


mataaqqg1(27,19) = (-27*(d+2))/(128*(d-3));


mataaqqg1(27,20) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(27,21) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(27,22) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(27,23) = (-27*(d+3))/(128*(d-3));


mataaqqg1(27,24) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(27,25) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(27,26) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(27,27) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(27,28) = (-27*(d+3))/(256*(d-3));


mataaqqg1(27,29) = (-27*(d+1))/(256*(d-3));


mataaqqg1(27,30) = (-27*d)/(128*(d-3));


mataaqqg1(27,31) = (-27*(d+1))/(256*(d-3));


mataaqqg1(27,32) = (-27*(d+3))/(256*(d-3));


mataaqqg1(27,33) = (-27*d)/(128*(d-3));


mataaqqg1(27,34) = (-27*d)/(128*(d-3));


mataaqqg1(27,35) = (-27*d)/(128*(d-3));


mataaqqg1(27,36) = (-27*d)/(64*(d-3));


mataaqqg1(28,1) = (-9)/(32*(d-3));


mataaqqg1(28,2) = (-9)/(64*(d-3));


mataaqqg1(28,3) = (-9)/(64*(d-3));


mataaqqg1(28,4) = (-9)/(32*(d-3));


mataaqqg1(28,5) = (-9)/(64*(d-3));


mataaqqg1(28,6) = (-9)/(64*(d-3));


mataaqqg1(28,7) = (-9)/(32*(d-3));


mataaqqg1(28,8) = (-9)/(32*(d-3));


mataaqqg1(28,9) = (-9)/(16*(d-3));


mataaqqg1(28,10) = (-27*d)/(64*(d-3));


mataaqqg1(28,11) = (-27*d)/(128*(d-3));


mataaqqg1(28,12) = (-27*d)/(128*(d-3));


mataaqqg1(28,13) = (-27*d)/(128*(d-3));


mataaqqg1(28,14) = (-27*(d+3))/(256*(d-3));


mataaqqg1(28,15) = (-27*(d+1))/(256*(d-3));


mataaqqg1(28,16) = (-27*d)/(128*(d-3));


mataaqqg1(28,17) = (-27*(d+1))/(256*(d-3));


mataaqqg1(28,18) = (-27*(d+3))/(256*(d-3));


mataaqqg1(28,19) = (-27*(d-1))/(64*(d-3));


mataaqqg1(28,20) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(28,21) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(28,22) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(28,23) = (-27*(d+5))/(256*(d-3));


mataaqqg1(28,24) = (-27*(d+2))/(256*(d-3));


mataaqqg1(28,25) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(28,26) = (-27*(d+2))/(256*(d-3));


mataaqqg1(28,27) = (-27*(d+3))/(256*(d-3));


mataaqqg1(28,28) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(28,29) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(28,30) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(28,31) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(28,32) = (-27*(d+2))/(128*(d-3));


mataaqqg1(28,33) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(28,34) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(28,35) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(28,36) = (-27*(d+3))/(128*(d-3));


mataaqqg1(29,1) = (-9)/(64*(d-3));


mataaqqg1(29,2) = (-9)/(32*(d-3));


mataaqqg1(29,3) = (-9)/(64*(d-3));


mataaqqg1(29,4) = (-9)/(32*(d-3));


mataaqqg1(29,5) = (-9)/(64*(d-3));


mataaqqg1(29,6) = (-9)/(64*(d-3));


mataaqqg1(29,7) = (-9)/(64*(d-3));


mataaqqg1(29,8) = (-9)/(64*(d-3));


mataaqqg1(29,9) = (-9)/(32*(d-3));


mataaqqg1(29,10) = (-27*(d+1))/(128*(d-3));


mataaqqg1(29,11) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(29,12) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(29,13) = (-27*(d+1))/(256*(d-3));


mataaqqg1(29,14) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(29,15) = (-27*d)/(256*(d-3));


mataaqqg1(29,16) = (-27*(d+1))/(256*(d-3));


mataaqqg1(29,17) = (-27*(d-1))/(128*(d-3));


mataaqqg1(29,18) = (-27*(d+1))/(256*(d-3));


mataaqqg1(29,19) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(29,20) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(29,21) = (-27*(d-1))/(128*(d-3));


mataaqqg1(29,22) = (-27*(d+1))/(256*(d-3));


mataaqqg1(29,23) = (-27*(d+1))/(128*(d-3));


mataaqqg1(29,24) = (-27*(d+1))/(256*(d-3));


mataaqqg1(29,25) = (-27*d)/(256*(d-3));


mataaqqg1(29,26) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(29,27) = (-27*(d+1))/(256*(d-3));


mataaqqg1(29,28) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(29,29) = (-27*(4*d-9))/(128*(d-3));


mataaqqg1(29,30) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(29,31) = (-27*(d-1))/(128*(d-3));


mataaqqg1(29,32) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(29,33) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(29,34) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(29,35) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(29,36) = (-27*(d+1))/(128*(d-3));


mataaqqg1(30,1) = (-9)/(64*(d-3));


mataaqqg1(30,2) = (-9)/(64*(d-3));


mataaqqg1(30,3) = (-9)/(32*(d-3));


mataaqqg1(30,4) = (-9)/(16*(d-3));


mataaqqg1(30,5) = (-9)/(32*(d-3));


mataaqqg1(30,6) = (-9)/(32*(d-3));


mataaqqg1(30,7) = (-9)/(64*(d-3));


mataaqqg1(30,8) = (-9)/(64*(d-3));


mataaqqg1(30,9) = (-9)/(32*(d-3));


mataaqqg1(30,10) = (-27*(d+3))/(128*(d-3));


mataaqqg1(30,11) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(30,12) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(30,13) = (-27*(d+3))/(256*(d-3));


mataaqqg1(30,14) = (-27*(d+2))/(256*(d-3));


mataaqqg1(30,15) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(30,16) = (-27*(d+3))/(256*(d-3));


mataaqqg1(30,17) = (-27*(d+1))/(256*(d-3));


mataaqqg1(30,18) = (-27*d)/(128*(d-3));


mataaqqg1(30,19) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(30,20) = (-27*(d+2))/(128*(d-3));


mataaqqg1(30,21) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(30,22) = (-27*(d+2))/(256*(d-3));


mataaqqg1(30,23) = (-27*(d+5))/(256*(d-3));


mataaqqg1(30,24) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(30,25) = (-27*(d+1))/(256*(d-3));


mataaqqg1(30,26) = (-27*(d+3))/(256*(d-3));


mataaqqg1(30,27) = (-27*d)/(128*(d-3));


mataaqqg1(30,28) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(30,29) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(30,30) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(30,31) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(30,32) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(30,33) = (-27*(d-1))/(64*(d-3));


mataaqqg1(30,34) = (-27*d)/(128*(d-3));


mataaqqg1(30,35) = (-27*d)/(128*(d-3));


mataaqqg1(30,36) = (-27*d)/(64*(d-3));


mataaqqg1(31,1) = (-9)/(32*(d-3));


mataaqqg1(31,2) = (-9)/(64*(d-3));


mataaqqg1(31,3) = (-9)/(64*(d-3));


mataaqqg1(31,4) = (-9)/(64*(d-3));


mataaqqg1(31,5) = (-9)/(32*(d-3));


mataaqqg1(31,6) = (-9)/(64*(d-3));


mataaqqg1(31,7) = (-9)/(64*(d-3));


mataaqqg1(31,8) = (-9)/(64*(d-3));


mataaqqg1(31,9) = (-9)/(32*(d-3));


mataaqqg1(31,10) = (-27*(d+1))/(128*(d-3));


mataaqqg1(31,11) = (-27*(d+1))/(256*(d-3));


mataaqqg1(31,12) = (-27*(d+1))/(256*(d-3));


mataaqqg1(31,13) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(31,14) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(31,15) = (-27*(d-1))/(128*(d-3));


mataaqqg1(31,16) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(31,17) = (-27*d)/(256*(d-3));


mataaqqg1(31,18) = (-27*(d+1))/(256*(d-3));


mataaqqg1(31,19) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(31,20) = (-27*(d+1))/(256*(d-3));


mataaqqg1(31,21) = (-27*d)/(256*(d-3));


mataaqqg1(31,22) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(31,23) = (-27*(d+1))/(128*(d-3));


mataaqqg1(31,24) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(31,25) = (-27*(d-1))/(128*(d-3));


mataaqqg1(31,26) = (-27*(d+1))/(256*(d-3));


mataaqqg1(31,27) = (-27*(d+1))/(256*(d-3));


mataaqqg1(31,28) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(31,29) = (-27*(d-1))/(128*(d-3));


mataaqqg1(31,30) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(31,31) = (-27*(4*d-9))/(128*(d-3));


mataaqqg1(31,32) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(31,33) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(31,34) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(31,35) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(31,36) = (-27*(d+1))/(128*(d-3));


mataaqqg1(32,1) = (-9)/(64*(d-3));


mataaqqg1(32,2) = (-9)/(32*(d-3));


mataaqqg1(32,3) = (-9)/(64*(d-3));


mataaqqg1(32,4) = (-9)/(64*(d-3));


mataaqqg1(32,5) = (-9)/(32*(d-3));


mataaqqg1(32,6) = (-9)/(64*(d-3));


mataaqqg1(32,7) = (-9)/(32*(d-3));


mataaqqg1(32,8) = (-9)/(32*(d-3));


mataaqqg1(32,9) = (-9)/(16*(d-3));


mataaqqg1(32,10) = (-27*(d+5))/(256*(d-3));


mataaqqg1(32,11) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(32,12) = (-27*(d+2))/(256*(d-3));


mataaqqg1(32,13) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(32,14) = (-27*(d-1))/(64*(d-3));


mataaqqg1(32,15) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(32,16) = (-27*(d+2))/(256*(d-3));


mataaqqg1(32,17) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(32,18) = (-27*(d+3))/(256*(d-3));


mataaqqg1(32,19) = (-27*(d+3))/(256*(d-3));


mataaqqg1(32,20) = (-27*d)/(128*(d-3));


mataaqqg1(32,21) = (-27*(d+1))/(256*(d-3));


mataaqqg1(32,22) = (-27*d)/(128*(d-3));


mataaqqg1(32,23) = (-27*d)/(64*(d-3));


mataaqqg1(32,24) = (-27*d)/(128*(d-3));


mataaqqg1(32,25) = (-27*(d+1))/(256*(d-3));


mataaqqg1(32,26) = (-27*d)/(128*(d-3));


mataaqqg1(32,27) = (-27*(d+3))/(256*(d-3));


mataaqqg1(32,28) = (-27*(d+2))/(128*(d-3));


mataaqqg1(32,29) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(32,30) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(32,31) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(32,32) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(32,33) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(32,34) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(32,35) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(32,36) = (-27*(d+3))/(128*(d-3));


mataaqqg1(33,1) = (-9)/(64*(d-3));


mataaqqg1(33,2) = (-9)/(64*(d-3));


mataaqqg1(33,3) = (-9)/(32*(d-3));


mataaqqg1(33,4) = (-9)/(32*(d-3));


mataaqqg1(33,5) = (-9)/(16*(d-3));


mataaqqg1(33,6) = (-9)/(32*(d-3));


mataaqqg1(33,7) = (-9)/(64*(d-3));


mataaqqg1(33,8) = (-9)/(64*(d-3));


mataaqqg1(33,9) = (-9)/(32*(d-3));


mataaqqg1(33,10) = (-27*(d+5))/(256*(d-3));


mataaqqg1(33,11) = (-27*(d+2))/(256*(d-3));


mataaqqg1(33,12) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(33,13) = (-27*(d+2))/(128*(d-3));


mataaqqg1(33,14) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(33,15) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(33,16) = (-27*(d+3))/(256*(d-3));


mataaqqg1(33,17) = (-27*(d+1))/(256*(d-3));


mataaqqg1(33,18) = (-27*d)/(128*(d-3));


mataaqqg1(33,19) = (-27*(d+2))/(256*(d-3));


mataaqqg1(33,20) = (-27*(d+3))/(256*(d-3));


mataaqqg1(33,21) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(33,22) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(33,23) = (-27*(d+3))/(128*(d-3));


mataaqqg1(33,24) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(33,25) = (-27*(d+1))/(256*(d-3));


mataaqqg1(33,26) = (-27*(d+3))/(256*(d-3));


mataaqqg1(33,27) = (-27*d)/(128*(d-3));


mataaqqg1(33,28) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(33,29) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(33,30) = (-27*(d-1))/(64*(d-3));


mataaqqg1(33,31) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(33,32) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(33,33) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(33,34) = (-27*d)/(128*(d-3));


mataaqqg1(33,35) = (-27*d)/(128*(d-3));


mataaqqg1(33,36) = (-27*d)/(64*(d-3));


mataaqqg1(34,1) = (-9)/(16*(d-3));


mataaqqg1(34,2) = (-9)/(32*(d-3));


mataaqqg1(34,3) = (-9)/(32*(d-3));


mataaqqg1(34,4) = (-9)/(64*(d-3));


mataaqqg1(34,5) = (-9)/(64*(d-3));


mataaqqg1(34,6) = (-9)/(32*(d-3));


mataaqqg1(34,7) = (-9)/(64*(d-3));


mataaqqg1(34,8) = (-9)/(64*(d-3));


mataaqqg1(34,9) = (-9)/(32*(d-3));


mataaqqg1(34,10) = (-27*(d+3))/(128*(d-3));


mataaqqg1(34,11) = (-27*(d+3))/(256*(d-3));


mataaqqg1(34,12) = (-27*(d+3))/(256*(d-3));


mataaqqg1(34,13) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(34,14) = (-27*(d+2))/(256*(d-3));


mataaqqg1(34,15) = (-27*(d+1))/(256*(d-3));


mataaqqg1(34,16) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(34,17) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(34,18) = (-27*d)/(128*(d-3));


mataaqqg1(34,19) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(34,20) = (-27*(d+2))/(256*(d-3));


mataaqqg1(34,21) = (-27*(d+1))/(256*(d-3));


mataaqqg1(34,22) = (-27*(d+2))/(128*(d-3));


mataaqqg1(34,23) = (-27*(d+5))/(256*(d-3));


mataaqqg1(34,24) = (-27*(d+3))/(256*(d-3));


mataaqqg1(34,25) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(34,26) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(34,27) = (-27*d)/(128*(d-3));


mataaqqg1(34,28) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(34,29) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(34,30) = (-27*d)/(128*(d-3));


mataaqqg1(34,31) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(34,32) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(34,33) = (-27*d)/(128*(d-3));


mataaqqg1(34,34) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(34,35) = (-27*(d-1))/(64*(d-3));


mataaqqg1(34,36) = (-27*d)/(64*(d-3));


mataaqqg1(35,1) = (-9)/(32*(d-3));


mataaqqg1(35,2) = (-9)/(16*(d-3));


mataaqqg1(35,3) = (-9)/(32*(d-3));


mataaqqg1(35,4) = (-9)/(64*(d-3));


mataaqqg1(35,5) = (-9)/(64*(d-3));


mataaqqg1(35,6) = (-9)/(32*(d-3));


mataaqqg1(35,7) = (-9)/(64*(d-3));


mataaqqg1(35,8) = (-9)/(64*(d-3));


mataaqqg1(35,9) = (-9)/(32*(d-3));


mataaqqg1(35,10) = (-27*(d+5))/(256*(d-3));


mataaqqg1(35,11) = (-27*(d+2))/(128*(d-3));


mataaqqg1(35,12) = (-27*(d+3))/(256*(d-3));


mataaqqg1(35,13) = (-27*(d+2))/(256*(d-3));


mataaqqg1(35,14) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(35,15) = (-27*(d+1))/(256*(d-3));


mataaqqg1(35,16) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(35,17) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(35,18) = (-27*d)/(128*(d-3));


mataaqqg1(35,19) = (-27*(d+2))/(256*(d-3));


mataaqqg1(35,20) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(35,21) = (-27*(d+1))/(256*(d-3));


mataaqqg1(35,22) = (-27*(d+3))/(256*(d-3));


mataaqqg1(35,23) = (-27*(d+3))/(128*(d-3));


mataaqqg1(35,24) = (-27*(d+3))/(256*(d-3));


mataaqqg1(35,25) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(35,26) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(35,27) = (-27*d)/(128*(d-3));


mataaqqg1(35,28) = (-27*(2*d+1))/(256*(d-3));


mataaqqg1(35,29) = (-27*(4*d-5))/(256*(d-3));


mataaqqg1(35,30) = (-27*d)/(128*(d-3));


mataaqqg1(35,31) = (-27*(2*d-1))/(256*(d-3));


mataaqqg1(35,32) = (-27*(4*d-3))/(256*(d-3));


mataaqqg1(35,33) = (-27*d)/(128*(d-3));


mataaqqg1(35,34) = (-27*(d-1))/(64*(d-3));


mataaqqg1(35,35) = (-27*(2*d-3))/(64*(d-3));


mataaqqg1(35,36) = (-27*d)/(64*(d-3));


mataaqqg1(36,1) = (-9)/(32*(d-3));


mataaqqg1(36,2) = (-9)/(32*(d-3));


mataaqqg1(36,3) = (-9)/(16*(d-3));


mataaqqg1(36,4) = (-9)/(32*(d-3));


mataaqqg1(36,5) = (-9)/(32*(d-3));


mataaqqg1(36,6) = (-9)/(16*(d-3));


mataaqqg1(36,7) = (-9)/(32*(d-3));


mataaqqg1(36,8) = (-9)/(32*(d-3));


mataaqqg1(36,9) = (-9)/(16*(d-3));


mataaqqg1(36,10) = (-27*(d+9))/(256*(d-3));


mataaqqg1(36,11) = (-27*(d+5))/(256*(d-3));


mataaqqg1(36,12) = (-27*(d+3))/(128*(d-3));


mataaqqg1(36,13) = (-27*(d+5))/(256*(d-3));


mataaqqg1(36,14) = (-27*(d+5))/(256*(d-3));


mataaqqg1(36,15) = (-27*(d+1))/(128*(d-3));


mataaqqg1(36,16) = (-27*(d+3))/(128*(d-3));


mataaqqg1(36,17) = (-27*(d+1))/(128*(d-3));


mataaqqg1(36,18) = (-27*d)/(64*(d-3));


mataaqqg1(36,19) = (-27*(d+5))/(256*(d-3));


mataaqqg1(36,20) = (-27*(d+5))/(256*(d-3));


mataaqqg1(36,21) = (-27*(d+1))/(128*(d-3));


mataaqqg1(36,22) = (-27*(d+5))/(256*(d-3));


mataaqqg1(36,23) = (-27*(d+9))/(256*(d-3));


mataaqqg1(36,24) = (-27*(d+3))/(128*(d-3));


mataaqqg1(36,25) = (-27*(d+1))/(128*(d-3));


mataaqqg1(36,26) = (-27*(d+3))/(128*(d-3));


mataaqqg1(36,27) = (-27*d)/(64*(d-3));


mataaqqg1(36,28) = (-27*(d+3))/(128*(d-3));


mataaqqg1(36,29) = (-27*(d+1))/(128*(d-3));


mataaqqg1(36,30) = (-27*d)/(64*(d-3));


mataaqqg1(36,31) = (-27*(d+1))/(128*(d-3));


mataaqqg1(36,32) = (-27*(d+3))/(128*(d-3));


mataaqqg1(36,33) = (-27*d)/(64*(d-3));


mataaqqg1(36,34) = (-27*d)/(64*(d-3));


mataaqqg1(36,35) = (-27*d)/(64*(d-3));


mataaqqg1(36,36) = (-27*d)/(32*(d-3));


mataaqqg3(1,1) = 3/(8*(d-3)*(d-4));


mataaqqg3(1,2) = 3/(16*(d-3)*(d-4));


mataaqqg3(1,3) = 3/(16*(d-3)*(d-4));


mataaqqg3(1,4) = 0;


mataaqqg3(1,5) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(1,6) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(1,7) = 0;


mataaqqg3(1,8) = 9/(64*(d-3)*(d-4));


mataaqqg3(1,9) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(1,10) = 0;


mataaqqg3(1,11) = 9/(64*(d-3)*(d-4));


mataaqqg3(1,12) = 27/(64*(d-3)*(d-4));


mataaqqg3(1,13) = 0;


mataaqqg3(1,14) = 27/(64*(d-3)*(d-4));


mataaqqg3(1,15) = 9/(64*(d-3)*(d-4));


mataaqqg3(1,16) = 0;


mataaqqg3(1,17) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(1,18) = 9/(64*(d-3)*(d-4));


mataaqqg3(1,19) = 0;


mataaqqg3(1,20) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(1,21) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(1,22) = 0;


mataaqqg3(1,23) = 0;


mataaqqg3(1,24) = 0;


mataaqqg3(1,25) = 0;


mataaqqg3(1,26) = 0;


mataaqqg3(1,27) = 0;


mataaqqg3(1,28) = 27/(64*(d-3)*(d-4));


mataaqqg3(1,29) = 0;


mataaqqg3(1,30) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(1,31) = 0;


mataaqqg3(2,1) = 3/(16*(d-3)*(d-4));


mataaqqg3(2,2) = 3/(8*(d-3)*(d-4));


mataaqqg3(2,3) = 3/(16*(d-3)*(d-4));


mataaqqg3(2,4) = 27/(64*(d-3)*(d-4));


mataaqqg3(2,5) = 0;


mataaqqg3(2,6) = 9/(64*(d-3)*(d-4));


mataaqqg3(2,7) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(2,8) = 0;


mataaqqg3(2,9) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(2,10) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(2,11) = 0;


mataaqqg3(2,12) = 9/(64*(d-3)*(d-4));


mataaqqg3(2,13) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(2,14) = 0;


mataaqqg3(2,15) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(2,16) = 9/(64*(d-3)*(d-4));


mataaqqg3(2,17) = 0;


mataaqqg3(2,18) = 27/(64*(d-3)*(d-4));


mataaqqg3(2,19) = 9/(64*(d-3)*(d-4));


mataaqqg3(2,20) = 0;


mataaqqg3(2,21) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(2,22) = 0;


mataaqqg3(2,23) = 0;


mataaqqg3(2,24) = 0;


mataaqqg3(2,25) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(2,26) = 0;


mataaqqg3(2,27) = 0;


mataaqqg3(2,28) = 0;


mataaqqg3(2,29) = 27/(64*(d-3)*(d-4));


mataaqqg3(2,30) = 0;


mataaqqg3(2,31) = 0;


mataaqqg3(3,1) = 3/(16*(d-3)*(d-4));


mataaqqg3(3,2) = 3/(16*(d-3)*(d-4));


mataaqqg3(3,3) = 3/(8*(d-3)*(d-4));


mataaqqg3(3,4) = 9/(64*(d-3)*(d-4));


mataaqqg3(3,5) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(3,6) = 0;


mataaqqg3(3,7) = 9/(64*(d-3)*(d-4));


mataaqqg3(3,8) = 27/(64*(d-3)*(d-4));


mataaqqg3(3,9) = 0;


mataaqqg3(3,10) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(3,11) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(3,12) = 0;


mataaqqg3(3,13) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(3,14) = 9/(64*(d-3)*(d-4));


mataaqqg3(3,15) = 0;


mataaqqg3(3,16) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(3,17) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(3,18) = 0;


mataaqqg3(3,19) = 27/(64*(d-3)*(d-4));


mataaqqg3(3,20) = 9/(64*(d-3)*(d-4));


mataaqqg3(3,21) = 0;


mataaqqg3(3,22) = 0;


mataaqqg3(3,23) = 0;


mataaqqg3(3,24) = 27/(64*(d-3)*(d-4));


mataaqqg3(3,25) = 0;


mataaqqg3(3,26) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(3,27) = 0;


mataaqqg3(3,28) = 0;


mataaqqg3(3,29) = 0;


mataaqqg3(3,30) = 0;


mataaqqg3(3,31) = 0;


mataaqqg3(4,1) = 0;


mataaqqg3(4,2) = 27/(64*(d-3)*(d-4));


mataaqqg3(4,3) = 9/(64*(d-3)*(d-4));


mataaqqg3(4,4) = 81/(128*(d-4));


mataaqqg3(4,5) = 81/(256*(d-4));


mataaqqg3(4,6) = 81/(256*(d-4));


mataaqqg3(4,7) = (-27)/(128*(d-4));


mataaqqg3(4,8) = (-27)/(256*(d-4));


mataaqqg3(4,9) = (-27*(d+1))/(256*(d-3)*(d-4));


mataaqqg3(4,10) = (-27)/(128*(d-4));


mataaqqg3(4,11) = (-27)/(256*(d-4));


mataaqqg3(4,12) = (-27)/(256*(d-4));


mataaqqg3(4,13) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(4,14) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(4,15) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(4,16) = 27/(128*(d-3)*(d-4));


mataaqqg3(4,17) = 27/(256*(d-3)*(d-4));


mataaqqg3(4,18) = 135/(256*(d-3)*(d-4));


mataaqqg3(4,19) = 27/(128*(d-3)*(d-4));


mataaqqg3(4,20) = 27/(256*(d-3)*(d-4));


mataaqqg3(4,21) = 27/(256*(d-3)*(d-4));


mataaqqg3(4,22) = 0;


mataaqqg3(4,23) = 0;


mataaqqg3(4,24) = 0;


mataaqqg3(4,25) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(4,26) = 0;


mataaqqg3(4,27) = 0;


mataaqqg3(4,28) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(4,29) = 81/(128*(d-4));


mataaqqg3(4,30) = 81/(256*(d-4));


mataaqqg3(4,31) = 81/(256*(d-3));


mataaqqg3(5,1) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(5,2) = 0;


mataaqqg3(5,3) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(5,4) = 81/(256*(d-4));


mataaqqg3(5,5) = 81/(128*(d-4));


mataaqqg3(5,6) = 81/(256*(d-4));


mataaqqg3(5,7) = (-27)/(256*(d-4));


mataaqqg3(5,8) = (-27)/(128*(d-4));


mataaqqg3(5,9) = (-27)/(256*(d-4));


mataaqqg3(5,10) = (-27)/(256*(d-4));


mataaqqg3(5,11) = (-27)/(128*(d-4));


mataaqqg3(5,12) = (-27*(d+1))/(256*(d-3)*(d-4));


mataaqqg3(5,13) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(5,14) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(5,15) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(5,16) = 27/(256*(d-3)*(d-4));


mataaqqg3(5,17) = 27/(128*(d-3)*(d-4));


mataaqqg3(5,18) = 27/(256*(d-3)*(d-4));


mataaqqg3(5,19) = 27/(256*(d-3)*(d-4));


mataaqqg3(5,20) = 27/(128*(d-3)*(d-4));


mataaqqg3(5,21) = 135/(256*(d-3)*(d-4));


mataaqqg3(5,22) = 0;


mataaqqg3(5,23) = 0;


mataaqqg3(5,24) = 0;


mataaqqg3(5,25) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(5,26) = 0;


mataaqqg3(5,27) = 0;


mataaqqg3(5,28) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(5,29) = 81/(256*(d-4));


mataaqqg3(5,30) = 81/(128*(d-4));


mataaqqg3(5,31) = 81/(256*(d-3));


mataaqqg3(6,1) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(6,2) = 9/(64*(d-3)*(d-4));


mataaqqg3(6,3) = 0;


mataaqqg3(6,4) = 81/(256*(d-4));


mataaqqg3(6,5) = 81/(256*(d-4));


mataaqqg3(6,6) = (27*(3*d-11))/(128*(d-3)*(d-4));


mataaqqg3(6,7) = (-27)/(256*(d-4));


mataaqqg3(6,8) = (-27)/(256*(d-4));


mataaqqg3(6,9) = (-27)/(128*(d-4));


mataaqqg3(6,10) = (-27)/(256*(d-4));


mataaqqg3(6,11) = (-27)/(256*(d-4));


mataaqqg3(6,12) = (-27)/(128*(d-4));


mataaqqg3(6,13) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(6,14) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(6,15) = (-27)/(128*(d-3)*(d-4));


mataaqqg3(6,16) = 27/(256*(d-3)*(d-4));


mataaqqg3(6,17) = 27/(256*(d-3)*(d-4));


mataaqqg3(6,18) = 27/(128*(d-3)*(d-4));


mataaqqg3(6,19) = 27/(256*(d-3)*(d-4));


mataaqqg3(6,20) = 27/(256*(d-3)*(d-4));


mataaqqg3(6,21) = 27/(128*(d-3)*(d-4));


mataaqqg3(6,22) = 0;


mataaqqg3(6,23) = 0;


mataaqqg3(6,24) = 0;


mataaqqg3(6,25) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(6,26) = 0;


mataaqqg3(6,27) = 0;


mataaqqg3(6,28) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(6,29) = 81/(256*(d-4));


mataaqqg3(6,30) = 81/(256*(d-4));


mataaqqg3(6,31) = 81/(128*(d-3));


mataaqqg3(7,1) = 0;


mataaqqg3(7,2) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(7,3) = 9/(64*(d-3)*(d-4));


mataaqqg3(7,4) = (-27)/(128*(d-4));


mataaqqg3(7,5) = (-27)/(256*(d-4));


mataaqqg3(7,6) = (-27)/(256*(d-4));


mataaqqg3(7,7) = (27*(3*d-11))/(128*(d-3)*(d-4));


mataaqqg3(7,8) = 81/(256*(d-4));


mataaqqg3(7,9) = 81/(256*(d-4));


mataaqqg3(7,10) = (-27)/(128*(d-4));


mataaqqg3(7,11) = (-27)/(256*(d-4));


mataaqqg3(7,12) = (-27)/(256*(d-4));


mataaqqg3(7,13) = 27/(128*(d-3)*(d-4));


mataaqqg3(7,14) = 27/(256*(d-3)*(d-4));


mataaqqg3(7,15) = 27/(256*(d-3)*(d-4));


mataaqqg3(7,16) = (-27)/(128*(d-3)*(d-4));


mataaqqg3(7,17) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(7,18) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(7,19) = 27/(128*(d-3)*(d-4));


mataaqqg3(7,20) = 27/(256*(d-3)*(d-4));


mataaqqg3(7,21) = 27/(256*(d-3)*(d-4));


mataaqqg3(7,22) = 0;


mataaqqg3(7,23) = 81/(128*(d-3));


mataaqqg3(7,24) = 81/(256*(d-4));


mataaqqg3(7,25) = 81/(256*(d-4));


mataaqqg3(7,26) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(7,27) = 0;


mataaqqg3(7,28) = 0;


mataaqqg3(7,29) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(7,30) = 0;


mataaqqg3(7,31) = 0;


mataaqqg3(8,1) = 9/(64*(d-3)*(d-4));


mataaqqg3(8,2) = 0;


mataaqqg3(8,3) = 27/(64*(d-3)*(d-4));


mataaqqg3(8,4) = (-27)/(256*(d-4));


mataaqqg3(8,5) = (-27)/(128*(d-4));


mataaqqg3(8,6) = (-27)/(256*(d-4));


mataaqqg3(8,7) = 81/(256*(d-4));


mataaqqg3(8,8) = 81/(128*(d-4));


mataaqqg3(8,9) = 81/(256*(d-4));


mataaqqg3(8,10) = (-27*(d+1))/(256*(d-3)*(d-4));


mataaqqg3(8,11) = (-27)/(128*(d-4));


mataaqqg3(8,12) = (-27)/(256*(d-4));


mataaqqg3(8,13) = 27/(256*(d-3)*(d-4));


mataaqqg3(8,14) = 27/(128*(d-3)*(d-4));


mataaqqg3(8,15) = 27/(256*(d-3)*(d-4));


mataaqqg3(8,16) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(8,17) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(8,18) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(8,19) = 135/(256*(d-3)*(d-4));


mataaqqg3(8,20) = 27/(128*(d-3)*(d-4));


mataaqqg3(8,21) = 27/(256*(d-3)*(d-4));


mataaqqg3(8,22) = 0;


mataaqqg3(8,23) = 81/(256*(d-3));


mataaqqg3(8,24) = 81/(128*(d-4));


mataaqqg3(8,25) = 81/(256*(d-4));


mataaqqg3(8,26) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(8,27) = 0;


mataaqqg3(8,28) = 0;


mataaqqg3(8,29) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(8,30) = 0;


mataaqqg3(8,31) = 0;


mataaqqg3(9,1) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(9,2) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(9,3) = 0;


mataaqqg3(9,4) = (-27*(d+1))/(256*(d-3)*(d-4));


mataaqqg3(9,5) = (-27)/(256*(d-4));


mataaqqg3(9,6) = (-27)/(128*(d-4));


mataaqqg3(9,7) = 81/(256*(d-4));


mataaqqg3(9,8) = 81/(256*(d-4));


mataaqqg3(9,9) = 81/(128*(d-4));


mataaqqg3(9,10) = (-27)/(256*(d-4));


mataaqqg3(9,11) = (-27)/(256*(d-4));


mataaqqg3(9,12) = (-27)/(128*(d-4));


mataaqqg3(9,13) = 135/(256*(d-3)*(d-4));


mataaqqg3(9,14) = 27/(256*(d-3)*(d-4));


mataaqqg3(9,15) = 27/(128*(d-3)*(d-4));


mataaqqg3(9,16) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(9,17) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(9,18) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(9,19) = 27/(256*(d-3)*(d-4));


mataaqqg3(9,20) = 27/(256*(d-3)*(d-4));


mataaqqg3(9,21) = 27/(128*(d-3)*(d-4));


mataaqqg3(9,22) = 0;


mataaqqg3(9,23) = 81/(256*(d-3));


mataaqqg3(9,24) = 81/(256*(d-4));


mataaqqg3(9,25) = 81/(128*(d-4));


mataaqqg3(9,26) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(9,27) = 0;


mataaqqg3(9,28) = 0;


mataaqqg3(9,29) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(9,30) = 0;


mataaqqg3(9,31) = 0;


mataaqqg3(10,1) = 0;


mataaqqg3(10,2) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(10,3) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(10,4) = (-27)/(128*(d-4));


mataaqqg3(10,5) = (-27)/(256*(d-4));


mataaqqg3(10,6) = (-27)/(256*(d-4));


mataaqqg3(10,7) = (-27)/(128*(d-4));


mataaqqg3(10,8) = (-27*(d+1))/(256*(d-3)*(d-4));


mataaqqg3(10,9) = (-27)/(256*(d-4));


mataaqqg3(10,10) = 81/(128*(d-4));


mataaqqg3(10,11) = 81/(256*(d-4));


mataaqqg3(10,12) = 81/(256*(d-4));


mataaqqg3(10,13) = 27/(128*(d-3)*(d-4));


mataaqqg3(10,14) = 27/(256*(d-3)*(d-4));


mataaqqg3(10,15) = 27/(256*(d-3)*(d-4));


mataaqqg3(10,16) = 27/(128*(d-3)*(d-4));


mataaqqg3(10,17) = 135/(256*(d-3)*(d-4));


mataaqqg3(10,18) = 27/(256*(d-3)*(d-4));


mataaqqg3(10,19) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(10,20) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(10,21) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(10,22) = 0;


mataaqqg3(10,23) = 0;


mataaqqg3(10,24) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(10,25) = 0;


mataaqqg3(10,26) = 81/(128*(d-4));


mataaqqg3(10,27) = 81/(256*(d-3));


mataaqqg3(10,28) = 81/(256*(d-4));


mataaqqg3(10,29) = 0;


mataaqqg3(10,30) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(10,31) = 0;


mataaqqg3(11,1) = 9/(64*(d-3)*(d-4));


mataaqqg3(11,2) = 0;


mataaqqg3(11,3) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(11,4) = (-27)/(256*(d-4));


mataaqqg3(11,5) = (-27)/(128*(d-4));


mataaqqg3(11,6) = (-27)/(256*(d-4));


mataaqqg3(11,7) = (-27)/(256*(d-4));


mataaqqg3(11,8) = (-27)/(128*(d-4));


mataaqqg3(11,9) = (-27)/(256*(d-4));


mataaqqg3(11,10) = 81/(256*(d-4));


mataaqqg3(11,11) = (27*(3*d-11))/(128*(d-3)*(d-4));


mataaqqg3(11,12) = 81/(256*(d-4));


mataaqqg3(11,13) = 27/(256*(d-3)*(d-4));


mataaqqg3(11,14) = 27/(128*(d-3)*(d-4));


mataaqqg3(11,15) = 27/(256*(d-3)*(d-4));


mataaqqg3(11,16) = 27/(256*(d-3)*(d-4));


mataaqqg3(11,17) = 27/(128*(d-3)*(d-4));


mataaqqg3(11,18) = 27/(256*(d-3)*(d-4));


mataaqqg3(11,19) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(11,20) = (-27)/(128*(d-3)*(d-4));


mataaqqg3(11,21) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(11,22) = 0;


mataaqqg3(11,23) = 0;


mataaqqg3(11,24) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(11,25) = 0;


mataaqqg3(11,26) = 81/(256*(d-4));


mataaqqg3(11,27) = 81/(128*(d-3));


mataaqqg3(11,28) = 81/(256*(d-4));


mataaqqg3(11,29) = 0;


mataaqqg3(11,30) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(11,31) = 0;


mataaqqg3(12,1) = 27/(64*(d-3)*(d-4));


mataaqqg3(12,2) = 9/(64*(d-3)*(d-4));


mataaqqg3(12,3) = 0;


mataaqqg3(12,4) = (-27)/(256*(d-4));


mataaqqg3(12,5) = (-27*(d+1))/(256*(d-3)*(d-4));


mataaqqg3(12,6) = (-27)/(128*(d-4));


mataaqqg3(12,7) = (-27)/(256*(d-4));


mataaqqg3(12,8) = (-27)/(256*(d-4));


mataaqqg3(12,9) = (-27)/(128*(d-4));


mataaqqg3(12,10) = 81/(256*(d-4));


mataaqqg3(12,11) = 81/(256*(d-4));


mataaqqg3(12,12) = 81/(128*(d-4));


mataaqqg3(12,13) = 27/(256*(d-3)*(d-4));


mataaqqg3(12,14) = 135/(256*(d-3)*(d-4));


mataaqqg3(12,15) = 27/(128*(d-3)*(d-4));


mataaqqg3(12,16) = 27/(256*(d-3)*(d-4));


mataaqqg3(12,17) = 27/(256*(d-3)*(d-4));


mataaqqg3(12,18) = 27/(128*(d-3)*(d-4));


mataaqqg3(12,19) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(12,20) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(12,21) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(12,22) = 0;


mataaqqg3(12,23) = 0;


mataaqqg3(12,24) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(12,25) = 0;


mataaqqg3(12,26) = 81/(256*(d-4));


mataaqqg3(12,27) = 81/(256*(d-3));


mataaqqg3(12,28) = 81/(128*(d-4));


mataaqqg3(12,29) = 0;


mataaqqg3(12,30) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(12,31) = 0;


mataaqqg3(13,1) = 0;


mataaqqg3(13,2) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(13,3) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(13,4) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(13,5) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(13,6) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(13,7) = 27/(128*(d-3)*(d-4));


mataaqqg3(13,8) = 27/(256*(d-3)*(d-4));


mataaqqg3(13,9) = 135/(256*(d-3)*(d-4));


mataaqqg3(13,10) = 27/(128*(d-3)*(d-4));


mataaqqg3(13,11) = 27/(256*(d-3)*(d-4));


mataaqqg3(13,12) = 27/(256*(d-3)*(d-4));


mataaqqg3(13,13) = 81/(128*(d-4));


mataaqqg3(13,14) = 81/(256*(d-4));


mataaqqg3(13,15) = 81/(256*(d-4));


mataaqqg3(13,16) = (-27)/(128*(d-4));


mataaqqg3(13,17) = (-27)/(256*(d-4));


mataaqqg3(13,18) = (-27*(d+1))/(256*(d-3)*(d-4));


mataaqqg3(13,19) = (-27)/(128*(d-4));


mataaqqg3(13,20) = (-27)/(256*(d-4));


mataaqqg3(13,21) = (-27)/(256*(d-4));


mataaqqg3(13,22) = 0;


mataaqqg3(13,23) = 0;


mataaqqg3(13,24) = 0;


mataaqqg3(13,25) = 81/(128*(d-4));


mataaqqg3(13,26) = 0;


mataaqqg3(13,27) = 0;


mataaqqg3(13,28) = 81/(256*(d-4));


mataaqqg3(13,29) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(13,30) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(13,31) = 81/(256*(d-3));


mataaqqg3(14,1) = 27/(64*(d-3)*(d-4));


mataaqqg3(14,2) = 0;


mataaqqg3(14,3) = 9/(64*(d-3)*(d-4));


mataaqqg3(14,4) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(14,5) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(14,6) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(14,7) = 27/(256*(d-3)*(d-4));


mataaqqg3(14,8) = 27/(128*(d-3)*(d-4));


mataaqqg3(14,9) = 27/(256*(d-3)*(d-4));


mataaqqg3(14,10) = 27/(256*(d-3)*(d-4));


mataaqqg3(14,11) = 27/(128*(d-3)*(d-4));


mataaqqg3(14,12) = 135/(256*(d-3)*(d-4));


mataaqqg3(14,13) = 81/(256*(d-4));


mataaqqg3(14,14) = 81/(128*(d-4));


mataaqqg3(14,15) = 81/(256*(d-4));


mataaqqg3(14,16) = (-27)/(256*(d-4));


mataaqqg3(14,17) = (-27)/(128*(d-4));


mataaqqg3(14,18) = (-27)/(256*(d-4));


mataaqqg3(14,19) = (-27)/(256*(d-4));


mataaqqg3(14,20) = (-27)/(128*(d-4));


mataaqqg3(14,21) = (-27*(d+1))/(256*(d-3)*(d-4));


mataaqqg3(14,22) = 0;


mataaqqg3(14,23) = 0;


mataaqqg3(14,24) = 0;


mataaqqg3(14,25) = 81/(256*(d-4));


mataaqqg3(14,26) = 0;


mataaqqg3(14,27) = 0;


mataaqqg3(14,28) = 81/(128*(d-4));


mataaqqg3(14,29) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(14,30) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(14,31) = 81/(256*(d-3));


mataaqqg3(15,1) = 9/(64*(d-3)*(d-4));


mataaqqg3(15,2) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(15,3) = 0;


mataaqqg3(15,4) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(15,5) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(15,6) = (-27)/(128*(d-3)*(d-4));


mataaqqg3(15,7) = 27/(256*(d-3)*(d-4));


mataaqqg3(15,8) = 27/(256*(d-3)*(d-4));


mataaqqg3(15,9) = 27/(128*(d-3)*(d-4));


mataaqqg3(15,10) = 27/(256*(d-3)*(d-4));


mataaqqg3(15,11) = 27/(256*(d-3)*(d-4));


mataaqqg3(15,12) = 27/(128*(d-3)*(d-4));


mataaqqg3(15,13) = 81/(256*(d-4));


mataaqqg3(15,14) = 81/(256*(d-4));


mataaqqg3(15,15) = (27*(3*d-11))/(128*(d-3)*(d-4));


mataaqqg3(15,16) = (-27)/(256*(d-4));


mataaqqg3(15,17) = (-27)/(256*(d-4));


mataaqqg3(15,18) = (-27)/(128*(d-4));


mataaqqg3(15,19) = (-27)/(256*(d-4));


mataaqqg3(15,20) = (-27)/(256*(d-4));


mataaqqg3(15,21) = (-27)/(128*(d-4));


mataaqqg3(15,22) = 0;


mataaqqg3(15,23) = 0;


mataaqqg3(15,24) = 0;


mataaqqg3(15,25) = 81/(256*(d-4));


mataaqqg3(15,26) = 0;


mataaqqg3(15,27) = 0;


mataaqqg3(15,28) = 81/(256*(d-4));


mataaqqg3(15,29) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(15,30) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(15,31) = 81/(128*(d-3));


mataaqqg3(16,1) = 0;


mataaqqg3(16,2) = 9/(64*(d-3)*(d-4));


mataaqqg3(16,3) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(16,4) = 27/(128*(d-3)*(d-4));


mataaqqg3(16,5) = 27/(256*(d-3)*(d-4));


mataaqqg3(16,6) = 27/(256*(d-3)*(d-4));


mataaqqg3(16,7) = (-27)/(128*(d-3)*(d-4));


mataaqqg3(16,8) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(16,9) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(16,10) = 27/(128*(d-3)*(d-4));


mataaqqg3(16,11) = 27/(256*(d-3)*(d-4));


mataaqqg3(16,12) = 27/(256*(d-3)*(d-4));


mataaqqg3(16,13) = (-27)/(128*(d-4));


mataaqqg3(16,14) = (-27)/(256*(d-4));


mataaqqg3(16,15) = (-27)/(256*(d-4));


mataaqqg3(16,16) = (27*(3*d-11))/(128*(d-3)*(d-4));


mataaqqg3(16,17) = 81/(256*(d-4));


mataaqqg3(16,18) = 81/(256*(d-4));


mataaqqg3(16,19) = (-27)/(128*(d-4));


mataaqqg3(16,20) = (-27)/(256*(d-4));


mataaqqg3(16,21) = (-27)/(256*(d-4));


mataaqqg3(16,22) = 0;


mataaqqg3(16,23) = 81/(128*(d-3));


mataaqqg3(16,24) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(16,25) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(16,26) = 81/(256*(d-4));


mataaqqg3(16,27) = 0;


mataaqqg3(16,28) = 0;


mataaqqg3(16,29) = 81/(256*(d-4));


mataaqqg3(16,30) = 0;


mataaqqg3(16,31) = 0;


mataaqqg3(17,1) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(17,2) = 0;


mataaqqg3(17,3) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(17,4) = 27/(256*(d-3)*(d-4));


mataaqqg3(17,5) = 27/(128*(d-3)*(d-4));


mataaqqg3(17,6) = 27/(256*(d-3)*(d-4));


mataaqqg3(17,7) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(17,8) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(17,9) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(17,10) = 135/(256*(d-3)*(d-4));


mataaqqg3(17,11) = 27/(128*(d-3)*(d-4));


mataaqqg3(17,12) = 27/(256*(d-3)*(d-4));


mataaqqg3(17,13) = (-27)/(256*(d-4));


mataaqqg3(17,14) = (-27)/(128*(d-4));


mataaqqg3(17,15) = (-27)/(256*(d-4));


mataaqqg3(17,16) = 81/(256*(d-4));


mataaqqg3(17,17) = 81/(128*(d-4));


mataaqqg3(17,18) = 81/(256*(d-4));


mataaqqg3(17,19) = (-27*(d+1))/(256*(d-3)*(d-4));


mataaqqg3(17,20) = (-27)/(128*(d-4));


mataaqqg3(17,21) = (-27)/(256*(d-4));


mataaqqg3(17,22) = 0;


mataaqqg3(17,23) = 81/(256*(d-3));


mataaqqg3(17,24) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(17,25) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(17,26) = 81/(128*(d-4));


mataaqqg3(17,27) = 0;


mataaqqg3(17,28) = 0;


mataaqqg3(17,29) = 81/(256*(d-4));


mataaqqg3(17,30) = 0;


mataaqqg3(17,31) = 0;


mataaqqg3(18,1) = 9/(64*(d-3)*(d-4));


mataaqqg3(18,2) = 27/(64*(d-3)*(d-4));


mataaqqg3(18,3) = 0;


mataaqqg3(18,4) = 135/(256*(d-3)*(d-4));


mataaqqg3(18,5) = 27/(256*(d-3)*(d-4));


mataaqqg3(18,6) = 27/(128*(d-3)*(d-4));


mataaqqg3(18,7) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(18,8) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(18,9) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(18,10) = 27/(256*(d-3)*(d-4));


mataaqqg3(18,11) = 27/(256*(d-3)*(d-4));


mataaqqg3(18,12) = 27/(128*(d-3)*(d-4));


mataaqqg3(18,13) = (-27*(d+1))/(256*(d-3)*(d-4));


mataaqqg3(18,14) = (-27)/(256*(d-4));


mataaqqg3(18,15) = (-27)/(128*(d-4));


mataaqqg3(18,16) = 81/(256*(d-4));


mataaqqg3(18,17) = 81/(256*(d-4));


mataaqqg3(18,18) = 81/(128*(d-4));


mataaqqg3(18,19) = (-27)/(256*(d-4));


mataaqqg3(18,20) = (-27)/(256*(d-4));


mataaqqg3(18,21) = (-27)/(128*(d-4));


mataaqqg3(18,22) = 0;


mataaqqg3(18,23) = 81/(256*(d-3));


mataaqqg3(18,24) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(18,25) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(18,26) = 81/(256*(d-4));


mataaqqg3(18,27) = 0;


mataaqqg3(18,28) = 0;


mataaqqg3(18,29) = 81/(128*(d-4));


mataaqqg3(18,30) = 0;


mataaqqg3(18,31) = 0;


mataaqqg3(19,1) = 0;


mataaqqg3(19,2) = 9/(64*(d-3)*(d-4));


mataaqqg3(19,3) = 27/(64*(d-3)*(d-4));


mataaqqg3(19,4) = 27/(128*(d-3)*(d-4));


mataaqqg3(19,5) = 27/(256*(d-3)*(d-4));


mataaqqg3(19,6) = 27/(256*(d-3)*(d-4));


mataaqqg3(19,7) = 27/(128*(d-3)*(d-4));


mataaqqg3(19,8) = 135/(256*(d-3)*(d-4));


mataaqqg3(19,9) = 27/(256*(d-3)*(d-4));


mataaqqg3(19,10) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(19,11) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(19,12) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(19,13) = (-27)/(128*(d-4));


mataaqqg3(19,14) = (-27)/(256*(d-4));


mataaqqg3(19,15) = (-27)/(256*(d-4));


mataaqqg3(19,16) = (-27)/(128*(d-4));


mataaqqg3(19,17) = (-27*(d+1))/(256*(d-3)*(d-4));


mataaqqg3(19,18) = (-27)/(256*(d-4));


mataaqqg3(19,19) = 81/(128*(d-4));


mataaqqg3(19,20) = 81/(256*(d-4));


mataaqqg3(19,21) = 81/(256*(d-4));


mataaqqg3(19,22) = 0;


mataaqqg3(19,23) = 0;


mataaqqg3(19,24) = 81/(128*(d-4));


mataaqqg3(19,25) = 0;


mataaqqg3(19,26) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(19,27) = 81/(256*(d-3));


mataaqqg3(19,28) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(19,29) = 0;


mataaqqg3(19,30) = 81/(256*(d-4));


mataaqqg3(19,31) = 0;


mataaqqg3(20,1) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(20,2) = 0;


mataaqqg3(20,3) = 9/(64*(d-3)*(d-4));


mataaqqg3(20,4) = 27/(256*(d-3)*(d-4));


mataaqqg3(20,5) = 27/(128*(d-3)*(d-4));


mataaqqg3(20,6) = 27/(256*(d-3)*(d-4));


mataaqqg3(20,7) = 27/(256*(d-3)*(d-4));


mataaqqg3(20,8) = 27/(128*(d-3)*(d-4));


mataaqqg3(20,9) = 27/(256*(d-3)*(d-4));


mataaqqg3(20,10) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(20,11) = (-27)/(128*(d-3)*(d-4));


mataaqqg3(20,12) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(20,13) = (-27)/(256*(d-4));


mataaqqg3(20,14) = (-27)/(128*(d-4));


mataaqqg3(20,15) = (-27)/(256*(d-4));


mataaqqg3(20,16) = (-27)/(256*(d-4));


mataaqqg3(20,17) = (-27)/(128*(d-4));


mataaqqg3(20,18) = (-27)/(256*(d-4));


mataaqqg3(20,19) = 81/(256*(d-4));


mataaqqg3(20,20) = (27*(3*d-11))/(128*(d-3)*(d-4));


mataaqqg3(20,21) = 81/(256*(d-4));


mataaqqg3(20,22) = 0;


mataaqqg3(20,23) = 0;


mataaqqg3(20,24) = 81/(256*(d-4));


mataaqqg3(20,25) = 0;


mataaqqg3(20,26) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(20,27) = 81/(128*(d-3));


mataaqqg3(20,28) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(20,29) = 0;


mataaqqg3(20,30) = 81/(256*(d-4));


mataaqqg3(20,31) = 0;


mataaqqg3(21,1) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(21,2) = (-9)/(64*(d-3)*(d-4));


mataaqqg3(21,3) = 0;


mataaqqg3(21,4) = 27/(256*(d-3)*(d-4));


mataaqqg3(21,5) = 135/(256*(d-3)*(d-4));


mataaqqg3(21,6) = 27/(128*(d-3)*(d-4));


mataaqqg3(21,7) = 27/(256*(d-3)*(d-4));


mataaqqg3(21,8) = 27/(256*(d-3)*(d-4));


mataaqqg3(21,9) = 27/(128*(d-3)*(d-4));


mataaqqg3(21,10) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(21,11) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(21,12) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(21,13) = (-27)/(256*(d-4));


mataaqqg3(21,14) = (-27*(d+1))/(256*(d-3)*(d-4));


mataaqqg3(21,15) = (-27)/(128*(d-4));


mataaqqg3(21,16) = (-27)/(256*(d-4));


mataaqqg3(21,17) = (-27)/(256*(d-4));


mataaqqg3(21,18) = (-27)/(128*(d-4));


mataaqqg3(21,19) = 81/(256*(d-4));


mataaqqg3(21,20) = 81/(256*(d-4));


mataaqqg3(21,21) = 81/(128*(d-4));


mataaqqg3(21,22) = 0;


mataaqqg3(21,23) = 0;


mataaqqg3(21,24) = 81/(256*(d-4));


mataaqqg3(21,25) = 0;


mataaqqg3(21,26) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(21,27) = 81/(256*(d-3));


mataaqqg3(21,28) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(21,29) = 0;


mataaqqg3(21,30) = 81/(128*(d-4));


mataaqqg3(21,31) = 0;


mataaqqg3(22,1) = 0;


mataaqqg3(22,2) = 0;


mataaqqg3(22,3) = 0;


mataaqqg3(22,4) = 0;


mataaqqg3(22,5) = 0;


mataaqqg3(22,6) = 0;


mataaqqg3(22,7) = 0;


mataaqqg3(22,8) = 0;


mataaqqg3(22,9) = 0;


mataaqqg3(22,10) = 0;


mataaqqg3(22,11) = 0;


mataaqqg3(22,12) = 0;


mataaqqg3(22,13) = 0;


mataaqqg3(22,14) = 0;


mataaqqg3(22,15) = 0;


mataaqqg3(22,16) = 0;


mataaqqg3(22,17) = 0;


mataaqqg3(22,18) = 0;


mataaqqg3(22,19) = 0;


mataaqqg3(22,20) = 0;


mataaqqg3(22,21) = 0;


mataaqqg3(22,22) = 27/(64*(d-3));


mataaqqg3(22,23) = 81/(128*(d-3));


mataaqqg3(22,24) = 81/(256*(d-3));


mataaqqg3(22,25) = 81/(256*(d-3));


mataaqqg3(22,26) = 81/(256*(d-3));


mataaqqg3(22,27) = 81/(128*(d-3));


mataaqqg3(22,28) = 81/(256*(d-3));


mataaqqg3(22,29) = 81/(256*(d-3));


mataaqqg3(22,30) = 81/(256*(d-3));


mataaqqg3(22,31) = 81/(128*(d-3));


mataaqqg3(23,1) = 0;


mataaqqg3(23,2) = 0;


mataaqqg3(23,3) = 0;


mataaqqg3(23,4) = 0;


mataaqqg3(23,5) = 0;


mataaqqg3(23,6) = 0;


mataaqqg3(23,7) = 81/(128*(d-3));


mataaqqg3(23,8) = 81/(256*(d-3));


mataaqqg3(23,9) = 81/(256*(d-3));


mataaqqg3(23,10) = 0;


mataaqqg3(23,11) = 0;


mataaqqg3(23,12) = 0;


mataaqqg3(23,13) = 0;


mataaqqg3(23,14) = 0;


mataaqqg3(23,15) = 0;


mataaqqg3(23,16) = 81/(128*(d-3));


mataaqqg3(23,17) = 81/(256*(d-3));


mataaqqg3(23,18) = 81/(256*(d-3));


mataaqqg3(23,19) = 0;


mataaqqg3(23,20) = 0;


mataaqqg3(23,21) = 0;


mataaqqg3(23,22) = 81/(128*(d-3));


mataaqqg3(23,23) = (243*d)/(256*(d-3));


mataaqqg3(23,24) = (243*d)/(512*(d-3));


mataaqqg3(23,25) = (243*d)/(512*(d-3));


mataaqqg3(23,26) = (243*d)/(512*(d-3));


mataaqqg3(23,27) = (243*(d+3))/(1024*(d-3));


mataaqqg3(23,28) = (243*(d+1))/(1024*(d-3));


mataaqqg3(23,29) = (243*d)/(512*(d-3));


mataaqqg3(23,30) = (243*(d+1))/(1024*(d-3));


mataaqqg3(23,31) = (243*(d+3))/(1024*(d-3));


mataaqqg3(24,1) = 0;


mataaqqg3(24,2) = 0;


mataaqqg3(24,3) = 27/(64*(d-3)*(d-4));


mataaqqg3(24,4) = 0;


mataaqqg3(24,5) = 0;


mataaqqg3(24,6) = 0;


mataaqqg3(24,7) = 81/(256*(d-4));


mataaqqg3(24,8) = 81/(128*(d-4));


mataaqqg3(24,9) = 81/(256*(d-4));


mataaqqg3(24,10) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(24,11) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(24,12) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(24,13) = 0;


mataaqqg3(24,14) = 0;


mataaqqg3(24,15) = 0;


mataaqqg3(24,16) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(24,17) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(24,18) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(24,19) = 81/(128*(d-4));


mataaqqg3(24,20) = 81/(256*(d-4));


mataaqqg3(24,21) = 81/(256*(d-4));


mataaqqg3(24,22) = 81/(256*(d-3));


mataaqqg3(24,23) = (243*d)/(512*(d-3));


mataaqqg3(24,24) = (243*(4*d-15)*(d-1))/(1024*(d-3)*(d-4));


mataaqqg3(24,25) = (243*(2*d^2-9*d+5))/(1024*(d-3)*(d-4));


mataaqqg3(24,26) = (243*(d^2-4*d-3))/(1024*(d-3)*(d-4));


mataaqqg3(24,27) = (243*d)/(512*(d-3));


mataaqqg3(24,28) = (243*(d^2-4*d-1))/(1024*(d-3)*(d-4));


mataaqqg3(24,29) = (243*(d^2-4*d-1))/(1024*(d-3)*(d-4));


mataaqqg3(24,30) = (243*(2*d^2-9*d+5))/(1024*(d-3)*(d-4));


mataaqqg3(24,31) = (243*(d+1))/(1024*(d-3));


mataaqqg3(25,1) = 0;


mataaqqg3(25,2) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(25,3) = 0;


mataaqqg3(25,4) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(25,5) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(25,6) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(25,7) = 81/(256*(d-4));


mataaqqg3(25,8) = 81/(256*(d-4));


mataaqqg3(25,9) = 81/(128*(d-4));


mataaqqg3(25,10) = 0;


mataaqqg3(25,11) = 0;


mataaqqg3(25,12) = 0;


mataaqqg3(25,13) = 81/(128*(d-4));


mataaqqg3(25,14) = 81/(256*(d-4));


mataaqqg3(25,15) = 81/(256*(d-4));


mataaqqg3(25,16) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(25,17) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(25,18) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(25,19) = 0;


mataaqqg3(25,20) = 0;


mataaqqg3(25,21) = 0;


mataaqqg3(25,22) = 81/(256*(d-3));


mataaqqg3(25,23) = (243*d)/(512*(d-3));


mataaqqg3(25,24) = (243*(2*d^2-9*d+5))/(1024*(d-3)*(d-4));


mataaqqg3(25,25) = (243*(4*d-15)*(d-1))/(1024*(d-3)*(d-4));


mataaqqg3(25,26) = (243*(d^2-4*d-1))/(1024*(d-3)*(d-4));


mataaqqg3(25,27) = (243*(d+1))/(1024*(d-3));


mataaqqg3(25,28) = (243*(2*d^2-9*d+5))/(1024*(d-3)*(d-4));


mataaqqg3(25,29) = (243*(d^2-4*d-3))/(1024*(d-3)*(d-4));


mataaqqg3(25,30) = (243*(d^2-4*d-1))/(1024*(d-3)*(d-4));


mataaqqg3(25,31) = (243*d)/(512*(d-3));


mataaqqg3(26,1) = 0;


mataaqqg3(26,2) = 0;


mataaqqg3(26,3) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(26,4) = 0;


mataaqqg3(26,5) = 0;


mataaqqg3(26,6) = 0;


mataaqqg3(26,7) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(26,8) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(26,9) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(26,10) = 81/(128*(d-4));


mataaqqg3(26,11) = 81/(256*(d-4));


mataaqqg3(26,12) = 81/(256*(d-4));


mataaqqg3(26,13) = 0;


mataaqqg3(26,14) = 0;


mataaqqg3(26,15) = 0;


mataaqqg3(26,16) = 81/(256*(d-4));


mataaqqg3(26,17) = 81/(128*(d-4));


mataaqqg3(26,18) = 81/(256*(d-4));


mataaqqg3(26,19) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(26,20) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(26,21) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(26,22) = 81/(256*(d-3));


mataaqqg3(26,23) = (243*d)/(512*(d-3));


mataaqqg3(26,24) = (243*(d^2-4*d-3))/(1024*(d-3)*(d-4));


mataaqqg3(26,25) = (243*(d^2-4*d-1))/(1024*(d-3)*(d-4));


mataaqqg3(26,26) = (243*(4*d-15)*(d-1))/(1024*(d-3)*(d-4));


mataaqqg3(26,27) = (243*d)/(512*(d-3));


mataaqqg3(26,28) = (243*(2*d^2-9*d+5))/(1024*(d-3)*(d-4));


mataaqqg3(26,29) = (243*(2*d^2-9*d+5))/(1024*(d-3)*(d-4));


mataaqqg3(26,30) = (243*(d^2-4*d-1))/(1024*(d-3)*(d-4));


mataaqqg3(26,31) = (243*(d+1))/(1024*(d-3));


mataaqqg3(27,1) = 0;


mataaqqg3(27,2) = 0;


mataaqqg3(27,3) = 0;


mataaqqg3(27,4) = 0;


mataaqqg3(27,5) = 0;


mataaqqg3(27,6) = 0;


mataaqqg3(27,7) = 0;


mataaqqg3(27,8) = 0;


mataaqqg3(27,9) = 0;


mataaqqg3(27,10) = 81/(256*(d-3));


mataaqqg3(27,11) = 81/(128*(d-3));


mataaqqg3(27,12) = 81/(256*(d-3));


mataaqqg3(27,13) = 0;


mataaqqg3(27,14) = 0;


mataaqqg3(27,15) = 0;


mataaqqg3(27,16) = 0;


mataaqqg3(27,17) = 0;


mataaqqg3(27,18) = 0;


mataaqqg3(27,19) = 81/(256*(d-3));


mataaqqg3(27,20) = 81/(128*(d-3));


mataaqqg3(27,21) = 81/(256*(d-3));


mataaqqg3(27,22) = 81/(128*(d-3));


mataaqqg3(27,23) = (243*(d+3))/(1024*(d-3));


mataaqqg3(27,24) = (243*d)/(512*(d-3));


mataaqqg3(27,25) = (243*(d+1))/(1024*(d-3));


mataaqqg3(27,26) = (243*d)/(512*(d-3));


mataaqqg3(27,27) = (243*d)/(256*(d-3));


mataaqqg3(27,28) = (243*d)/(512*(d-3));


mataaqqg3(27,29) = (243*(d+1))/(1024*(d-3));


mataaqqg3(27,30) = (243*d)/(512*(d-3));


mataaqqg3(27,31) = (243*(d+3))/(1024*(d-3));


mataaqqg3(28,1) = 27/(64*(d-3)*(d-4));


mataaqqg3(28,2) = 0;


mataaqqg3(28,3) = 0;


mataaqqg3(28,4) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(28,5) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(28,6) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(28,7) = 0;


mataaqqg3(28,8) = 0;


mataaqqg3(28,9) = 0;


mataaqqg3(28,10) = 81/(256*(d-4));


mataaqqg3(28,11) = 81/(256*(d-4));


mataaqqg3(28,12) = 81/(128*(d-4));


mataaqqg3(28,13) = 81/(256*(d-4));


mataaqqg3(28,14) = 81/(128*(d-4));


mataaqqg3(28,15) = 81/(256*(d-4));


mataaqqg3(28,16) = 0;


mataaqqg3(28,17) = 0;


mataaqqg3(28,18) = 0;


mataaqqg3(28,19) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(28,20) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(28,21) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(28,22) = 81/(256*(d-3));


mataaqqg3(28,23) = (243*(d+1))/(1024*(d-3));


mataaqqg3(28,24) = (243*(d^2-4*d-1))/(1024*(d-3)*(d-4));


mataaqqg3(28,25) = (243*(2*d^2-9*d+5))/(1024*(d-3)*(d-4));


mataaqqg3(28,26) = (243*(2*d^2-9*d+5))/(1024*(d-3)*(d-4));


mataaqqg3(28,27) = (243*d)/(512*(d-3));


mataaqqg3(28,28) = (243*(4*d-15)*(d-1))/(1024*(d-3)*(d-4));


mataaqqg3(28,29) = (243*(d^2-4*d-1))/(1024*(d-3)*(d-4));


mataaqqg3(28,30) = (243*(d^2-4*d-3))/(1024*(d-3)*(d-4));


mataaqqg3(28,31) = (243*d)/(512*(d-3));


mataaqqg3(29,1) = 0;


mataaqqg3(29,2) = 27/(64*(d-3)*(d-4));


mataaqqg3(29,3) = 0;


mataaqqg3(29,4) = 81/(128*(d-4));


mataaqqg3(29,5) = 81/(256*(d-4));


mataaqqg3(29,6) = 81/(256*(d-4));


mataaqqg3(29,7) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(29,8) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(29,9) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(29,10) = 0;


mataaqqg3(29,11) = 0;


mataaqqg3(29,12) = 0;


mataaqqg3(29,13) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(29,14) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(29,15) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(29,16) = 81/(256*(d-4));


mataaqqg3(29,17) = 81/(256*(d-4));


mataaqqg3(29,18) = 81/(128*(d-4));


mataaqqg3(29,19) = 0;


mataaqqg3(29,20) = 0;


mataaqqg3(29,21) = 0;


mataaqqg3(29,22) = 81/(256*(d-3));


mataaqqg3(29,23) = (243*d)/(512*(d-3));


mataaqqg3(29,24) = (243*(d^2-4*d-1))/(1024*(d-3)*(d-4));


mataaqqg3(29,25) = (243*(d^2-4*d-3))/(1024*(d-3)*(d-4));


mataaqqg3(29,26) = (243*(2*d^2-9*d+5))/(1024*(d-3)*(d-4));


mataaqqg3(29,27) = (243*(d+1))/(1024*(d-3));


mataaqqg3(29,28) = (243*(d^2-4*d-1))/(1024*(d-3)*(d-4));


mataaqqg3(29,29) = (243*(4*d-15)*(d-1))/(1024*(d-3)*(d-4));


mataaqqg3(29,30) = (243*(2*d^2-9*d+5))/(1024*(d-3)*(d-4));


mataaqqg3(29,31) = (243*d)/(512*(d-3));


mataaqqg3(30,1) = (-27)/(64*(d-3)*(d-4));


mataaqqg3(30,2) = 0;


mataaqqg3(30,3) = 0;


mataaqqg3(30,4) = 81/(256*(d-4));


mataaqqg3(30,5) = 81/(128*(d-4));


mataaqqg3(30,6) = 81/(256*(d-4));


mataaqqg3(30,7) = 0;


mataaqqg3(30,8) = 0;


mataaqqg3(30,9) = 0;


mataaqqg3(30,10) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(30,11) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(30,12) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(30,13) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(30,14) = (-81)/(128*(d-3)*(d-4));


mataaqqg3(30,15) = (-81)/(256*(d-3)*(d-4));


mataaqqg3(30,16) = 0;


mataaqqg3(30,17) = 0;


mataaqqg3(30,18) = 0;


mataaqqg3(30,19) = 81/(256*(d-4));


mataaqqg3(30,20) = 81/(256*(d-4));


mataaqqg3(30,21) = 81/(128*(d-4));


mataaqqg3(30,22) = 81/(256*(d-3));


mataaqqg3(30,23) = (243*(d+1))/(1024*(d-3));


mataaqqg3(30,24) = (243*(2*d^2-9*d+5))/(1024*(d-3)*(d-4));


mataaqqg3(30,25) = (243*(d^2-4*d-1))/(1024*(d-3)*(d-4));


mataaqqg3(30,26) = (243*(d^2-4*d-1))/(1024*(d-3)*(d-4));


mataaqqg3(30,27) = (243*d)/(512*(d-3));


mataaqqg3(30,28) = (243*(d^2-4*d-3))/(1024*(d-3)*(d-4));


mataaqqg3(30,29) = (243*(2*d^2-9*d+5))/(1024*(d-3)*(d-4));


mataaqqg3(30,30) = (243*(4*d-15)*(d-1))/(1024*(d-3)*(d-4));


mataaqqg3(30,31) = (243*d)/(512*(d-3));


mataaqqg3(31,1) = 0;


mataaqqg3(31,2) = 0;


mataaqqg3(31,3) = 0;


mataaqqg3(31,4) = 81/(256*(d-3));


mataaqqg3(31,5) = 81/(256*(d-3));


mataaqqg3(31,6) = 81/(128*(d-3));


mataaqqg3(31,7) = 0;


mataaqqg3(31,8) = 0;


mataaqqg3(31,9) = 0;


mataaqqg3(31,10) = 0;


mataaqqg3(31,11) = 0;


mataaqqg3(31,12) = 0;


mataaqqg3(31,13) = 81/(256*(d-3));


mataaqqg3(31,14) = 81/(256*(d-3));


mataaqqg3(31,15) = 81/(128*(d-3));


mataaqqg3(31,16) = 0;


mataaqqg3(31,17) = 0;


mataaqqg3(31,18) = 0;


mataaqqg3(31,19) = 0;


mataaqqg3(31,20) = 0;


mataaqqg3(31,21) = 0;


mataaqqg3(31,22) = 81/(128*(d-3));


mataaqqg3(31,23) = (243*(d+3))/(1024*(d-3));


mataaqqg3(31,24) = (243*(d+1))/(1024*(d-3));


mataaqqg3(31,25) = (243*d)/(512*(d-3));


mataaqqg3(31,26) = (243*(d+1))/(1024*(d-3));


mataaqqg3(31,27) = (243*(d+3))/(1024*(d-3));


mataaqqg3(31,28) = (243*d)/(512*(d-3));


mataaqqg3(31,29) = (243*d)/(512*(d-3));


mataaqqg3(31,30) = (243*d)/(512*(d-3));


mataaqqg3(31,31) = (243*d)/(256*(d-3));


mataaqqg5(1,1) = (-27)/(64*(d-3)*(d-4));



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Gluon ghost projection matrix

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


mataacc(1,1) = 1/(d-3);

mataacc(1,2) = 3/(2*(d-3));

mataacc(1,3) = 3/(4*(d-3));

mataacc(1,4) = 3/(4*(d-3));

mataacc(1,5) = 3/(4*(d-3));

mataacc(1,6) = 3/(2*(d-3));

mataacc(1,7) = 3/(4*(d-3));

mataacc(1,8) = 3/(4*(d-3));

mataacc(1,9) = 3/(4*(d-3));

mataacc(1,10) = 3/(2*(d-3));

mataacc(2,1) = 3/(2*(d-3));

mataacc(2,2) = (9*(d-2))/(4*(d-3));

mataacc(2,3) = (9*(d-2))/(8*(d-3));

mataacc(2,4) = (9*(d-2))/(8*(d-3));

mataacc(2,5) = (9*(d-2))/(8*(d-3));

mataacc(2,6) = (9*(d+1))/(16*(d-3));

mataacc(2,7) = (9*(d-1))/(16*(d-3));


mataacc(2,8) = (9*(d-2))/(8*(d-3));


mataacc(2,9) = (9*(d-1))/(16*(d-3));


mataacc(2,10) = (9*(d+1))/(16*(d-3));


mataacc(3,1) = 3/(4*(d-3));


mataacc(3,2) = (9*(d-2))/(8*(d-3));


mataacc(3,3) = (9*(4*d-11))/(16*(d-3));


mataacc(3,4) = (9*(2*d-5))/(16*(d-3));


mataacc(3,5) = (9*(d-2))/(16*(d-3));


mataacc(3,6) = (9*(d-2))/(8*(d-3));


mataacc(3,7) = (9*(d-2))/(16*(d-3));


mataacc(3,8) = (9*(d-2))/(16*(d-3));


mataacc(3,9) = (9*(2*d-5))/(16*(d-3));


mataacc(3,10) = (9*(d-1))/(16*(d-3));


mataacc(4,1) = 3/(4*(d-3));


mataacc(4,2) = (9*(d-2))/(8*(d-3));


mataacc(4,3) = (9*(2*d-5))/(16*(d-3));


mataacc(4,4) = (9*(4*d-11))/(16*(d-3));


mataacc(4,5) = (9*(d-2))/(16*(d-3));


mataacc(4,6) = (9*(d-1))/(16*(d-3));


mataacc(4,7) = (9*(2*d-5))/(16*(d-3));


mataacc(4,8) = (9*(d-2))/(16*(d-3));


mataacc(4,9) = (9*(d-2))/(16*(d-3));


mataacc(4,10) = (9*(d-2))/(8*(d-3));


mataacc(5,1) = 3/(4*(d-3));


mataacc(5,2) = (9*(d-2))/(8*(d-3));


mataacc(5,3) = (9*(d-2))/(16*(d-3));


mataacc(5,4) = (9*(d-2))/(16*(d-3));


mataacc(5,5) = (9*(4*d-11))/(16*(d-3));


mataacc(5,6) = (9*(d-2))/(8*(d-3));


mataacc(5,7) = (9*(2*d-5))/(16*(d-3));


mataacc(5,8) = (9*(2*d-5))/(16*(d-3));


mataacc(5,9) = (9*(d-2))/(16*(d-3));


mataacc(5,10) = (9*(d-1))/(16*(d-3));


mataacc(6,1) = 3/(2*(d-3));


mataacc(6,2) = (9*(d+1))/(16*(d-3));


mataacc(6,3) = (9*(d-2))/(8*(d-3));


mataacc(6,4) = (9*(d-1))/(16*(d-3));


mataacc(6,5) = (9*(d-2))/(8*(d-3));


mataacc(6,6) = (9*(d-2))/(4*(d-3));


mataacc(6,7) = (9*(d-2))/(8*(d-3));


mataacc(6,8) = (9*(d-1))/(16*(d-3));


mataacc(6,9) = (9*(d-2))/(8*(d-3));


mataacc(6,10) = (9*(d+1))/(16*(d-3));


mataacc(7,1) = 3/(4*(d-3));


mataacc(7,2) = (9*(d-1))/(16*(d-3));


mataacc(7,3) = (9*(d-2))/(16*(d-3));


mataacc(7,4) = (9*(2*d-5))/(16*(d-3));


mataacc(7,5) = (9*(2*d-5))/(16*(d-3));


mataacc(7,6) = (9*(d-2))/(8*(d-3));


mataacc(7,7) = (9*(4*d-11))/(16*(d-3));


mataacc(7,8) = (9*(d-2))/(16*(d-3));


mataacc(7,9) = (9*(d-2))/(16*(d-3));


mataacc(7,10) = (9*(d-2))/(8*(d-3));


mataacc(8,1) = 3/(4*(d-3));


mataacc(8,2) = (9*(d-2))/(8*(d-3));


mataacc(8,3) = (9*(d-2))/(16*(d-3));


mataacc(8,4) = (9*(d-2))/(16*(d-3));


mataacc(8,5) = (9*(2*d-5))/(16*(d-3));


mataacc(8,6) = (9*(d-1))/(16*(d-3));


mataacc(8,7) = (9*(d-2))/(16*(d-3));


mataacc(8,8) = (9*(4*d-11))/(16*(d-3));


mataacc(8,9) = (9*(2*d-5))/(16*(d-3));


mataacc(8,10) = (9*(d-2))/(8*(d-3));


mataacc(9,1) = 3/(4*(d-3));


mataacc(9,2) = (9*(d-1))/(16*(d-3));


mataacc(9,3) = (9*(2*d-5))/(16*(d-3));


mataacc(9,4) = (9*(d-2))/(16*(d-3));


mataacc(9,5) = (9*(d-2))/(16*(d-3));


mataacc(9,6) = (9*(d-2))/(8*(d-3));


mataacc(9,7) = (9*(d-2))/(16*(d-3));


mataacc(9,8) = (9*(2*d-5))/(16*(d-3));


mataacc(9,9) = (9*(4*d-11))/(16*(d-3));


mataacc(9,10) = (9*(d-2))/(8*(d-3));


mataacc(10,1) = 3/(2*(d-3));


mataacc(10,2) = (9*(d+1))/(16*(d-3));


mataacc(10,3) = (9*(d-1))/(16*(d-3));


mataacc(10,4) = (9*(d-2))/(8*(d-3));


mataacc(10,5) = (9*(d-1))/(16*(d-3));


mataacc(10,6) = (9*(d+1))/(16*(d-3));


mataacc(10,7) = (9*(d-2))/(8*(d-3));


mataacc(10,8) = (9*(d-2))/(8*(d-3));


mataacc(10,9) = (9*(d-2))/(8*(d-3));


mataacc(10,10) = (9*(d-2))/(4*(d-3));

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


